Moment obstructions and continuum-to-discrete bounds for checkerboard no-three-in-line sets

Fix one colour class in the checkerboard colouring of an $n\times n$ integer grid, and let $M_4(n,\varepsilon)$ be the largest subset having at most two points in every row, column, and diagonal of slopes $\pm1$. We prove the near-saturation bound $M_4(n,\varepsilon)\leq2n-4$ for $n\geq6$. The proof uses first and second moments of the four line families: a hypothetical set of size $2n-3$ produces row, column, and diagonal deficits whose exact moment identities contradict Cauchy--Schwarz. A finite argument handles $n=6$. The same identity extends to arbitrary deficit multisets. It gives $M_4(n,\varepsilon)\leq2n-d$ whenever $d\geq4$ is an integer and $n\geq3d-4$, and an entirely discrete asymptotic estimate \[ M_4(n,\varepsilon)\leq(\sqrt{21}-3)n+8. \] We also prove a general continuum-to-discrete theorem for the associated four-direction fractional packing problem. Applying it to the exact continuum dual certificate constructed in earlier work yields, for both colours, \[ L_{\mathrm{mono}}(n,\varepsilon)\leq\alpha n+O(1), \qquad \alpha\approx1.5768233968738, \] and hence the same upper bound for $M_4$ and for checkerboard no-three-in-line sets.

==> anc/README.md <==
# Independent certificates for the checkerboard grid

This directory contains the ancillary verification material for *Moment Obstructions and Continuum-to-Discrete Bounds for Checkerboard No-Three-in-Line Sets*, by Jujhar Aujla, Thomas Prellberg and Nirvair Sandhu. The package verifies the continuum profiles, all finite no-three-in-line optima for both colours for `2 <= n <= 16`, and the coordinate witnesses used in the manuscript's sharpness paragraph. Verification uses only the Python standard library and the files in this directory; no manuscript files, original certificate tables, solver, network connection or floating-point geometry are required.

The source of the continuum construction and the finite no-three-in-line values is Thomas Prellberg, *No-three-in-line sets on the checkerboard grid*, [arXiv:2605.09215](https://arxiv.org/abs/2605.09215). This package verifies that paper's nonnegative continuous BV profiles, which are used by the companion paper's transfer theorem. It establishes their feasibility and objective; it does not prove optimality of the continuum relaxation.

The no-three-in-line witnesses retain the original coordinates, with search metadata removed. The continuum candidate is also unchanged. The checking code, alternative triangulation, matching finite LP certificates and exact finite branching proofs were separately constructed to make these results independently checkable. The original mathematical construction and witnesses retain their attribution. File-level origins are recorded in `finite/witness-provenance.json`: its historical hashes identify the source files and are provenance records, not verification inputs. The additional four-direction sharpness witnesses are documented in [the sharpness note](notes/sharpness.md).

## Verify everything

The files are distributed uncompressed within the submission's `anc/` directory. No archive is nested inside this directory. With ordinary CPython 3.9 or later, run `python3 -B anc/verify.py` from the submission root, or run the following command from this directory:

```sh
python3 -B verify.py
```

The full command checks the data, derives the finite upper and lower bounds, requires every finite case to close, checks the sharpness witnesses, and checks the continuum profiles, closed-domain coverage and every Bernstein coefficient. It ends with `PASS: complete independent certificate collection` only after every component passes.

Do not use `-O` or `-OO`: the top-level and continuum tools explicitly refuse to run when assertions are disabled. The finite LP, witness and branching-proof checkers use explicit exceptions, which remain active under optimization.

## Connection to the manuscript

| Material | Manuscript connection |
|---|---|
| `finite/witnesses/`, `finite/lp/`, `finite/integer-proofs/` | Finite values through order 16, mentioned in the introduction; small examples in Sections 2 and 3 |
| `finite/sharpness/`, `finite/check_sharpness.py` | Sharpness paragraph in Section 4.2; upper bounds are proved in the manuscript |
| `continuum/`, `notes/continuum-proof.md` | Profile hypotheses used in Section 5.4 to apply the general transfer theorem |

The moment arguments and the general continuum-to-discrete transfer theorem are proved in the manuscript. This package supplies finite certificates, explicit witnesses, and a separate verification of the particular continuum profiles.

## What is proved

For `C(n,e)={(x,y):0<=x,y<n, (x+y)%2=e}`, let `D(n,e)` be the largest size of a subset containing no three collinear points, in any direction.

| n | D(n,0) | D(n,1) |
|---:|---:|---:|
| 2 | 2 | 2 |
| 3 | 4 | 4 |
| 4 | 6 | 6 |
| 5 | 7 | 8 |
| 6 | 8 | 8 |
| 7 | 10 | 10 |
| 8 | 12 | 12 |
| 9 | 14 | 13 |
| 10 | 15 | 15 |
| 11 | 16 | 16 |
| 12 | 18 | 18 |
| 13 | 20 | 20 |
| 14 | 21 | 21 |
| 15 | 23 | 23 |
| 16 | 24 | 24 |

The proof sources are explicit:

- Thirty coordinate witnesses give the lower bounds. Every triple is checked using an integer determinant.
- Thirty matching rational primal/dual pairs prove the exact four-direction LP optima. Their floors close 22 integer cases.
- At `n=14`, both colours have an additional matching all-directions LP certificate with value `373/17 < 22`, closing two more cases. The simple line-cover table is in [the order-14 note](notes/order14-cover.md).
- Exact branching proofs exclude targets 9 at `(6,0)`, 17 at both order-11 colours, and 25 at `(16,0)`. Reflection exchanges the colours for even `n`, closing all remaining cases. The largest proof has 4,015 nodes. See [the finite proof note](notes/finite-proof.md).

For the four-direction problem, the existing witnesses attain `2n-4` at orders 6, 7 and 8 in both colours and at order 9 in colour 0. Separate witnesses of sizes 17 at `(11,0)` and 22 at `(14,0)` and `(14,1)` attain the manuscript's fixed-deficit upper bound. These latter witnesses contain collinear triples in other directions; they are not no-three-in-line sets. The exact checker proves their admissibility and sizes; the upper bounds, and hence the equalities for `M_4`, follow from the manuscript. See [the sharpness note](notes/sharpness.md).

The continuum files prove that the candidate profiles are nonnegative, continuous and of bounded variation, satisfy the obstacle inequality everywhere on the closed domain, and have objective

`alpha = 2 - 2p`, where `401p^3 - 331p^2 + 19p + 7 = 0` and `0.2115883 < p < 0.2115884`.

The selected value satisfies

`1.576823396873 < alpha < 1.576823396874`.

A fresh exact subdivision has 24 cells and 88 triangles. All 3,828 triangle intersections have zero area. All 528 Bernstein coefficients are nonnegative: 161 zero and 367 positive. [The continuum proof note](notes/continuum-proof.md) explains the field, profile construction, coordinate change, coverage argument, coefficient normalization and integral.

## Files and proof boundaries

- `finite/witnesses/`: coordinates only. Their exact correspondence to the supplied files is recorded in `finite/witness-provenance.json`.
- `finite/sharpness/`: additional four-direction coordinate witnesses, separate from the no-three-in-line collection. `finite/check_sharpness.py` checks these and the near-saturation examples.
- `finite/lp/`: 30 four-direction and two order-14 all-directions matching primal/dual certificates.
- `finite/integer-proofs/`: four exact branching proofs. Solver status, elapsed search time and floating-point LP values are not inputs to verification.
- `finite/check_*.py`: independent exact checkers. Each reconstructs the relevant geometry from coordinates.
- `continuum/`: two separately written implementations of cubic-field arithmetic supporting the geometry and algebra checks. `independent_algebra.py` and `check_geometry.py` are library modules; they are not standalone verification commands.
- `continuum/rebuilt/triangles.json`: the fresh exact triangle payload. `cells.json` and `summary.json` document its construction; acceptance does not rely on their cached claims.
- `continuum/rebuilt/bernstein_coefficients.tsv`: exact coefficients and display-only decimal values. Verification recomputes every exact value; the decimal column is not evidence.
- `discovery/`: optional search programs; excluded from the trust needed to verify the supplied proofs.
- `SHA256SUMS.txt`: SHA-256 integrity manifest for every other file in this directory, using paths relative to this directory. On macOS, run `shasum -a 256 -c SHA256SUMS.txt` here; on systems with GNU coreutils, use `sha256sum -c SHA256SUMS.txt`. This is not a substitute for the mathematical checks.

The original four-direction fractional LP permits nonnegative point masses without individual upper bounds. The all-directions relaxation adds point bounds 1 and all lines containing at least three grid points. The branching proofs concern binary selections and therefore the actual no-three-in-line problem. These three optimization problems are kept distinct.

The complete continuum check has three parts: `verify_profiles.py` proves profile nonnegativity, continuity, bounded variation and the objective; `check_rebuilt_geometry.py` proves closed-domain coverage, disjoint interiors and consistency of the assigned profile pieces; `verify_rebuilt_algebra.py` recomputes the Bernstein coefficients on the supplied triangles. The algebra check alone does not prove coverage. The top-level `verify.py` runs all three and compares the recomputed exact coefficients with the stored table.

## Optional reconstruction

The continuum geometry can be rebuilt exactly, with only the standard library:

```sh
python3 -B continuum/rebuild_geometry.py --output-dir /tmp/checkerboard-new-geometry
python3 -B continuum/check_rebuilt_geometry.py --triangles /tmp/checkerboard-new-geometry/triangles.json --output /tmp/checkerboard-new-geometry/check.json
python3 -B continuum/verify_rebuilt_algebra.py /tmp/checkerboard-new-geometry/triangles.json --output-dir /tmp/checkerboard-new-algebra
```

Optional finite **discovery** requires NumPy and SciPy. The distributed certificates were generated using Python 3.13.5, NumPy 2.1.3 and SciPy 1.15.3/HiGHS:

```sh
python3 discovery/recompute_lp.py --output-dir /tmp/checkerboard-new-lp
python3 discovery/prove_integer.py --output-dir /tmp/checkerboard-new-integer --limit 240
python3 -B finite/check_lp.py /tmp/checkerboard-new-lp/lp-certificates
python3 -B finite/check_integer_proof.py /tmp/checkerboard-new-integer/integer-proofs
```

Use fresh scratch directories. Each generator removes its own previous case output before attempting a new one; an incomplete attempt is not a proof. The LP exploratory sweep also considers all-directions cases outside the 32 needed here; at `(15,0)` the original floating solution did not yield an exact matching primal certificate, so none was exported for that exploratory case. This has no effect on the proved integer answer or on the complete 30-case four-direction LP table. The standalone LP checker checks only the files present; package completeness is enforced by `verify.py`. New solver versions may choose different exact certificates or fail to find one within a time limit; the exact checker decides their validity.


==> anc/SHA256SUMS.txt <==
d85b463bc1f1f9da6979ea76ee377c9bed83a8a514299e29f164f7be8376af00  README.md
bbd69c5cffb191f90a29278a9bf605c592990d41bce2a10672cfdcc6cbbd85c9  continuum/check_geometry.py
4d92f82b347bad5f06604fb3887b65c3b955392acacaa37547a5ced50dd185e9  continuum/check_rebuilt_geometry.py
95938ad7f8011c42f2e89ae6f142a352df0ca9a3eec4456a645a79be6895c44b  continuum/independent_algebra.py
f2db5e642c5566ccf7b64e3f6a3f0aacc2699320e6768526552b11c0569fed59  continuum/rebuild_geometry.py
bdaf31625e3ff51d3c5cb9f019bce8e4fa43086ec8d69bb1dbacd4eb84f2df98  continuum/rebuilt/bernstein_coefficients.tsv
5d64631cedeb56c0e627794831697e177f78d47f14993bafd1b5e455532b65f3  continuum/rebuilt/cells.json
64cd648fca7bbae67abc49009e39208e145ac58307951d90431bb00847cd2f3e  continuum/rebuilt/summary.json
3a3dccfc52e5c8ca9e2b0d420a644d4ca0d08174ead9cca247aee500c584906e  continuum/rebuilt/triangles.json
dfb02e4d736d5b7fd804bdc694f2ed245bb091694e0a61d7e8f537f3203d036b  continuum/verify_profiles.py
690608c5c2eb5422df0f719632720dff3e8032e3ac9ee93b79eaaf88525642c9  continuum/verify_rebuilt_algebra.py
389178c198cedccaee69bb9db60bc02ba4461048f64adc9a463de68230253cd8  discovery/prove_integer.py
e393757f3821606f14b17eff04762fc48a955fa7a4dc5651fa935bb0639e1f5d  discovery/recompute_lp.py
01b71f41c815fb0780c2b03cadfac96727552dc6b3564eece70cb82ad30d8836  finite/check_integer_proof.py
df675ddebc59d51d2bc51eb4373684c0cff38fc059e42565336c6b510919dd7b  finite/check_lp.py
aa467d173137aed2bd9ae9a45a41aedbf79dd5c6df359f1c3f63d2096657fe32  finite/check_sharpness.py
a7088e765ac1dadd6bee1d1a9d037db0a22c2e8bf562ae74c55db61af74a123e  finite/check_witness.py
2a6a1b292040478c94192e317b09c536732f520744d82a4320704d0ebeb8e82d  finite/integer-proofs/n06-e0.json
59803879c925736bf04de22943995c5a32a350da1757477fe09e9ea6af65c117  finite/integer-proofs/n11-e0.json
5f5c928012dfaf4240e26ee88cd4cd64c27deacdd49ccf6663fdb1ba6428135d  finite/integer-proofs/n11-e1.json
daae8c27f9faed1f709ef774d20d6267f1268c3f97fb5262fac2b4007cfa81ac  finite/integer-proofs/n16-e0.json
8096ff49d73df7120fd7302178d93d6c252641f07aae6d932d0fb1cd35e42914  finite/lp/all-n14-e0.json
5593ac521a84bf89d17405d5767d34c3d1041a8ab7224458a2e69b17b9b558ea  finite/lp/all-n14-e1.json
5bda3dccd3dbe03d096a5d5348e221fa82b6303cb4896fb45f13ba11aadad31f  finite/lp/four-n02-e0.json
9b07565791604f62a3126283020bb98fdfc37cf3092a06dc3c667796609c1e60  finite/lp/four-n02-e1.json
844f135203dccbf46e70bb81f1b2858126fc7e5ee2c0df5f337688040c1ad343  finite/lp/four-n03-e0.json
00f3a15038c68a116c8a819573cba07d3a1c78dad4a1fc855ec96d3146152327  finite/lp/four-n03-e1.json
b9b299cfe853a9921675c5d81d53bf3800dc7bde164f977d0e6dd2d98a9e73d6  finite/lp/four-n04-e0.json
6d2613ffd9a2b658fcef69bb7a09029081641529d6cec987efa7a4a90afa90d9  finite/lp/four-n04-e1.json
c5f0d8f841e2093ed54bdb4569929817a3cf0633ab26fdd86bdc708db28c4ac2  finite/lp/four-n05-e0.json
6e50039f7430b8de828f087ed1fda3bfe1ca10aa84befa4303b91e8ce0c2f8f0  finite/lp/four-n05-e1.json
cb89981a8be5d77eb39a74a9403bf5672c57ce91a8f9f463eaffe0f8e7aa6796  finite/lp/four-n06-e0.json
499983aa1196b98b415269be97bf7a27169cc440c364a4bdf643e15703aa2da7  finite/lp/four-n06-e1.json
6a17b978053a27aac3dafab6db48b8e61c6771152d067838d4a3674a72bb6fbd  finite/lp/four-n07-e0.json
293aa417bb08229dcf3afe59bc462aa1de5118d24cf996b98d9b6a480295e867  finite/lp/four-n07-e1.json
a785396521a4166bff05b02a7e9ea39a953b2e62426cf3f2b8eed59dd32da835  finite/lp/four-n08-e0.json
ee158e8928049968724149dc6e11fff7a630a4c72a68b35733dde89542d14405  finite/lp/four-n08-e1.json
7d5f365f3d189934112ba61ffa1e16e4884589b1092281428e3a25cdfdbd3d3d  finite/lp/four-n09-e0.json
2032b991e954b4e9121087edb81a7c9acdcd01cdfde3fadbe5ca8238ba3e5945  finite/lp/four-n09-e1.json
f61cb9f41056cf5c5169f85552e04ca12d6ca858a8bff857b68300604148cac6  finite/lp/four-n10-e0.json
6fecbc1cfd6cd2a88512417b68627094a5b28260f517a40a76d8bebdabe170e7  finite/lp/four-n10-e1.json
9c36297669c862dd6cc1acb9d4c2312dfc8df56ad4629448d05017b0a1036159  finite/lp/four-n11-e0.json
90fc0fca5cc1f6201155089cda23f3742950a628a0f0a5bda88e490fc77f3643  finite/lp/four-n11-e1.json
7a47b89f7a60102c742dc7e3c99acbca5449f5ffee93479a576e43a027017b69  finite/lp/four-n12-e0.json
4892db5da24d10078eb9279d51b52aa6fb6d6ccfe8bb4644481f8bb719c7fc08  finite/lp/four-n12-e1.json
e7348bd24e1dbed99e9833c6fd444f23ddf239732d0b67779b61391c367a1b4b  finite/lp/four-n13-e0.json
5b9475145585893819e9ddc22e1ea95163a4baad394211573ce23c63a1ad481a  finite/lp/four-n13-e1.json
fbc793c79fb8a8919b180b2235ce7be637b3512cb6583c937021e6187b0452b5  finite/lp/four-n14-e0.json
0c6e0941a68ca6ab590b5fcd8ddd3d6ffd6e94513608a8faa497e3cd8c50e6d8  finite/lp/four-n14-e1.json
b063f569a5c2419e4eac8058287f5ac92092ab90f67543e93107e94719df9708  finite/lp/four-n15-e0.json
308a3c0a0a73a62c3c3067fae78de53d33b1c8fc9df2665d1b01b8d84ce4f3fd  finite/lp/four-n15-e1.json
e27f7fd5d1a18537aec2ff7947c94c084801219f08a299072a722aa30857191b  finite/lp/four-n16-e0.json
228466fb2b633853c2a6aff96559f2313d136166ed9874236b24428841db1d90  finite/lp/four-n16-e1.json
ee04a317f9b7a858e1516af838186e81af0479dac95e4b4ba94f95c0aa1cd8f9  finite/sharpness/n11-e0.json
d69ff32a70339e90467b3c42983278ada4b0907aa5bd966517b1ea059f7776d1  finite/sharpness/n14-e0.json
5695573b8e5dd62dc8f593dd708d6481fed2d246db4eba0df1c68054032d6569  finite/sharpness/n14-e1.json
afdbd11089c2e80a89ade16b8390f902b7fda3617a92d5fcdfd0776139d993fd  finite/witness-provenance.json
25c9b15ad820b5f0b8edcce6c9db517cac5a4b1b344cc88cc3f3e5932fa0545f  finite/witnesses/n02-e0.json
d20d8dc29cd1e3922bd78b7035598f1976752332a32f87a29b97b58fa96afc53  finite/witnesses/n02-e1.json
055352a06fc74f95ffa4c39ef440c1df91aaab4ac30c65a5fcb6957bc2281b47  finite/witnesses/n03-e0.json
59eff6819694db95b6ae275ff65700b217eb2ea7221b60266889de29ef59ad7c  finite/witnesses/n03-e1.json
d5f37abedf6fa40a2e70a9c9a6f6726381ce51e6ab5fcc39c7a6c7eefd2237f8  finite/witnesses/n04-e0.json
4549cc0d38a834b85239a4aae64bcb2e92823d13c06464596ac5afdcbdc9c675  finite/witnesses/n04-e1.json
8ba982625ffaaf4e9b9e70717302141abe94d50a675be55af64fb1712cacf28e  finite/witnesses/n05-e0.json
c2fa765c349e4e6bc72aca202a236119960ab37a49bb6ed356ff2ea7cf96d308  finite/witnesses/n05-e1.json
b84f5361f007ab062d87d3f231a3957e25d7aa7a421e3b8f92aec3ae65f78360  finite/witnesses/n06-e0.json
c4e4984a07cb6da934bdb00dbf6dfd086265f9672897fe792479a85fad501bbb  finite/witnesses/n06-e1.json
5c8f6bb3fbc93630ceef229e8817b61b5b67a1702020e3cc55fc75156ec6d753  finite/witnesses/n07-e0.json
46edd9b844735ef499964d7a061986de8d2e763536d9c421176d7d1a1b48eea7  finite/witnesses/n07-e1.json
3b17092ef4e6bd528c0dfc0f9eba6ee464f82e75a6c7a1bc0bfa06c040646a34  finite/witnesses/n08-e0.json
688b1690750b7b537f65b87dad00926a94aceb6f8f5ba8f5bb0238bbba8ea822  finite/witnesses/n08-e1.json
b29ec2115b96cdee0630bc0621716a2c8b701d70ba8d493e16dee2393c029f8b  finite/witnesses/n09-e0.json
1718438c3f7c9ec757c94e4895730a79a6c8d7d503f0dfc49eaf3e3f511f3776  finite/witnesses/n09-e1.json
0f634efa35103c971d085125dcebc3e851af63162f046e671679fbecd97ac1db  finite/witnesses/n10-e0.json
fee086e7e3378a59ede42c842da32f7b0843502bc885da917cf8407bcf88a6cc  finite/witnesses/n10-e1.json
d501d64a587ade5f36c6157ff8f77cc97eee3479459eccb681eb0122e5dbc8ae  finite/witnesses/n11-e0.json
cea73d8aba6f44b5aa9868fea84f90fb5d7c7d33bb6d6e633de012ac81743621  finite/witnesses/n11-e1.json
9b2d87d1a14431804bcbeb6290ebb1e933e1e6c9ffcf9f625b361230e8cb2cf3  finite/witnesses/n12-e0.json
67a773df052ace6cee6c227f91fcc83c97cf035e5da7ac443e238b0d88f17115  finite/witnesses/n12-e1.json
ec7016b40852b4d08d0db9f01807f7afe68eeab1fecc1d09e3a536c5949b3972  finite/witnesses/n13-e0.json
9bf398673d8e3ec0aec2ee45af593734c8c2554ebebf4f08685126916dbc4446  finite/witnesses/n13-e1.json
4ea9709b3140bc0608c384c0353deac9745bc4fd784616e28a565213bc966ed5  finite/witnesses/n14-e0.json
f4461931f6636a58621e93fcc860957cbef4e70d9bdace711808c8e5fadc844d  finite/witnesses/n14-e1.json
35eb59078880add117304e7573013ae3bdb1c401596a71c95bb922019ca29175  finite/witnesses/n15-e0.json
0dbcefbd4053af86355f032bcdda3b04e841a33aef45d6ed4f130ec86ad13786  finite/witnesses/n15-e1.json
122c559f72cfe6ab0f50dfa1402d27d90288d0d4db59ca22a98da143c7b57e5f  finite/witnesses/n16-e0.json
c17721f13e092a2eb576e78f1940893a0f887395fc4991923d5947419ed5052f  finite/witnesses/n16-e1.json
8f7c8376d511b93e92df600249ce24d005591d761ce3643099d0fef7c3aee287  notes/continuum-proof.md
5dff4a82872dee4e692cc666a25ea88c6a11ad6b3e753f6ff5d847ae61cec8c3  notes/finite-proof.md
09817525b917f3ec6c012caf4d7afc1277beb11f6aed757f65ff416b3e38aadf  notes/order14-cover.md
313a781781636dca50f58b8dc67a6d0cef1e71769c3c1b0ce8e1df767b341f16  notes/sharpness.md
42085042d3f96f17c491fe68404324d55a4da739330010d82959a41e191b705c  verify.py


==> anc/continuum/check_geometry.py <==
#!/usr/bin/env python3
"""Exact arithmetic and polygon geometry library (standard library only).

Provides algebraic-field arithmetic, closed half-plane clipping, polygon
intersection and profile-piece interval checks. No certificate data files are
read by this module. rebuild_geometry.py constructs the subdivision;
check_rebuilt_geometry.py verifies the complete closed-domain coverage.

Run the package's top-level verify.py for the complete verification.
"""
from __future__ import annotations
from fractions import Fraction as R
from functools import lru_cache

if not __debug__:
    raise RuntimeError('Exact verification requires ordinary Python; do not use -O.')


def trim(a):
    a = list(a)
    while len(a) > 1 and a[-1] == 0:
        a.pop()
    return a


def padd(a, b):
    out = [R(0)] * max(len(a), len(b))
    for i, x in enumerate(a): out[i] += x
    for i, x in enumerate(b): out[i] += x
    return trim(out)


def pmul(a, b):
    out = [R(0)] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        for j, y in enumerate(b): out[i+j] += x*y
    return trim(out)


def pdiv(a, b):
    rem = trim(a)
    b = trim(b)
    if b == [0]: raise ZeroDivisionError()
    quo = [R(0)] * max(1, len(rem)-len(b)+1)
    while len(rem) >= len(b) and rem != [0]:
        shift = len(rem)-len(b)
        fac = rem[-1]/b[-1]
        quo[shift] += fac
        for i, x in enumerate(b): rem[i+shift] -= fac*x
        rem = trim(rem)
    return trim(quo), rem


MODULUS = tuple(map(R, (7, 19, -331, 401)))
LO, HI = R(2115883, 10**7), R(2115884, 10**7)


def cubic(t): return ((401*t-331)*t+19)*t+7


assert cubic(LO) > 0 > cubic(HI)
# A uniform strict upper bound for the derivative proves uniqueness.
assert 1203*HI*HI-662*LO+19 < 0


class K(tuple):
    def __new__(cls, vals=0):
        if isinstance(vals, (int, R)): vals = (vals,)
        vals = pdiv(list(map(R, vals)), MODULUS)[1]
        return tuple.__new__(cls, vals+[R(0)]*(3-len(vals)))
    def __add__(self, other): return K(padd(self, K(other)))
    __radd__ = __add__
    def __neg__(self): return K([-x for x in self])
    def __sub__(self, other): return self+-K(other)
    def __rsub__(self, other): return K(other)+-self
    def __mul__(self, other): return K(pmul(self, K(other)))
    __rmul__ = __mul__
    @lru_cache(None)
    def inverse(self):
        # Extended polynomial Euclidean algorithm, independent of supplied code.
        old_r, r = list(MODULUS), trim(self)
        old_s, s = [R(0)], [R(1)]
        while r != [0]:
            q, rem = pdiv(old_r, r)
            old_r, r = r, rem
            old_s, s = s, padd(old_s, [-x for x in pmul(q, s)])
        assert len(old_r) == 1 and old_r[0] != 0
        out = K([x/old_r[0] for x in old_s])
        assert self*out == K(1)
        return out
    def __truediv__(self, other): return self*K(other).inverse()
    def __rtruediv__(self, other): return K(other)*self.inverse()
    @lru_cache(None)
    def sign(self):
        if self == K(0): return 0
        low, high = LO, HI
        for _ in range(512):
            # Natural rational interval extension, then refine root interval.
            bounds = [(c*low**i, c*high**i) for i, c in enumerate(self)]
            lower = sum(min(x, y) for x, y in bounds)
            upper = sum(max(x, y) for x, y in bounds)
            if lower > 0: return 1
            if upper < 0: return -1
            middle = (low+high)/2
            val = cubic(middle)
            assert val != 0
            if val > 0: low = middle
            else: high = middle
        raise ArithmeticError("Unresolved algebraic sign")
    def serial(self): return ';'.join(map(str, self))


ZERO, ONE = K(0), K(1)


def signed_area(poly):
    return sum((a[0]*b[1]-a[1]*b[0] for a,b in zip(poly,poly[1:]+poly[:1])), ZERO)/2


def clean(poly):
    out = []
    for point in poly:
        if not out or point != out[-1]: out.append(point)
    if len(out) > 1 and out[-1] == out[0]: out.pop()
    return out


def clip(poly, line, keep=1):
    """Intersect closed convex polygon with keep*(a*u+b*v-c)>=0."""
    if not poly: return []
    a,b,c = line
    values = [(a*x+b*y-c)*keep for x,y in poly]
    signs = [val.sign() for val in values]
    out = []
    for j, first in enumerate(poly):
        i = (j+1)%len(poly)
        second = poly[i]
        if signs[j] >= 0: out.append(first)
        if signs[j]*signs[i] < 0:
            t = values[j]/(values[j]-values[i])
            out.append(tuple(first[k]+t*(second[k]-first[k]) for k in (0,1)))
    return clean(out)


def directed_edge_line(a, b):
    # cross(b-a, point-a) >= 0 is the left half-plane.
    dx,dy = b[0]-a[0],b[1]-a[1]
    return (-dy,dx,dx*a[1]-dy*a[0])


def ccw(poly):
    return poly if signed_area(poly).sign() >= 0 else list(reversed(poly))


def intersect(first, second):
    poly = list(first)
    second = ccw(list(second))
    for a,b in zip(second,second[1:]+second[:1]):
        poly = clip(poly, directed_edge_line(a,b))
    return poly


def inside_interval(values, low, high):
    return all((v-low).sign() >= 0 and (high-v).sign() >= 0 for v in values)


def valid_piece(piece, values, constants):
    p,c,d,e,f,g = (constants[n] for n in ('p','c','d','e','f','g'))
    ranges = {'A0':[(ZERO,p)], 'A1':[(p,c)], 'AL':[(c,d)], 'A2':[(d,ONE)],
              'BQ':[(ZERO,e),(f,g)], 'BL':[(e,f)], 'B0':[(g,ONE)]}
    return any(inside_interval(values,a,b) for a,b in ranges[piece])


if __name__ == "__main__":
    print("Library module: run the package's top-level verify.py for complete verification.")


==> anc/continuum/check_rebuilt_geometry.py <==
#!/usr/bin/env python3
"""Check exact geometric coverage of a fresh JSON triangle certificate.

Checks every pair by polygon intersection; makes no use of the generator's cell
list, triangulation choices, recorded areas or numeric values. Standard library.
"""
import argparse
import hashlib
import json
from fractions import Fraction
from pathlib import Path
from check_geometry import K, ZERO, ONE, signed_area, ccw, intersect, valid_piece


def require(condition, message):
    if not condition: raise ArithmeticError(message)


def triple(text):
    fields = text.split(';')
    require(len(fields)==3,'Algebraic number must have three coefficients')
    return K([Fraction(x) for x in fields])


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--triangles',type=Path,default=Path(__file__).resolve().parent/'rebuilt'/'triangles.json')
    ap.add_argument('--output',type=Path,default=Path(__file__).resolve().parent/'rebuilt'/'geometry-check.json')
    args = ap.parse_args()
    raw = args.triangles.read_bytes()
    records = json.loads(raw)
    require(isinstance(records,list) and len(records)==88,'Expected88 triangles')
    p = K((0,1,0))
    c = (187*p*p*p-211*p*p+61*p-5)/(2*(71*p*p-66*p+11))
    d = 1+p-c
    e = (2*c+3*p-1)/4
    f = (-2*c+5*p+1)/4
    g = (1-3*p+2*c)/2
    constants = dict(p=p,c=c,d=d,e=e,f=f,g=g)
    triangles,identifiers = [],set()
    piece_count = 0
    for rec in records:
        ident = rec['triangle']
        require(type(ident) is int and ident not in identifiers,'Duplicate/invalid triangle ID')
        identifiers.add(ident)
        require(len(rec['vertices'])==3,'Expected three vertices')
        require(all(len(point)==2 for point in rec['vertices']),'Expected 2D vertices')
        tri = ccw([tuple(triple(x) for x in point) for point in rec['vertices']])
        require(signed_area(tri).sign()>0,'Degenerate triangle')
        for u,v in tri:
            require(v.sign()>=0 and (u-v).sign()>=0 and (ONE-u).sign()>=0,'Triangle outside domain')
        values = [[(u+v)/2 for u,v in tri],[(2-u+v)/2 for u,v in tri],
                  [u for u,v in tri],[v for u,v in tri]]
        require(len(rec['pieces'])==4,'Expected four profile pieces')
        for i,(piece,vals) in enumerate(zip(rec['pieces'],values)):
            require(piece.startswith('A' if i<2 else 'B'),'Wrong profile family')
            require(valid_piece(piece,vals,constants),'Piece invalid on closed triangle')
            piece_count += 1
        triangles.append(tri)
    require(identifiers==set(range(1,89)),'Nonconsecutive IDs')
    total_area = sum((signed_area(tri) for tri in triangles),ZERO)
    require(total_area==ONE/2,'Total area differs from1/2')
    pairs = 0
    for i,tri in enumerate(triangles):
        for other in triangles[i+1:]:
            require(signed_area(intersect(tri,other))==ZERO,'Positive-area overlap')
            pairs += 1
    require(pairs==3828,'Wrong pair count')
    result = {'triangles':88,'nondegenerate_and_contained_in_closed_domain':88,
              'pairwise_intersections_zero_area':pairs,'closed_piece_assignments':piece_count,
              'total_area':'1/2','coverage':'entire closed domain, by finite closed union and area',
              'triangles_sha256':hashlib.sha256(raw).hexdigest()}
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


if __name__=='__main__': main()


==> anc/continuum/independent_algebra.py <==
#!/usr/bin/env python3
"""Exact algebra library for the continuum verification (standard library only).

The mathematical inputs are the stated cubic, breakpoint formula and
piecewise-quadratic ansatz; no certificate data files are read. K, r and all
profile offsets are rebuilt from seams and two contact equations. Field
division uses polynomial extended Euclid; signs use rational interval Horner
evaluation; triangle coefficients use bilinear polarization.

Use verify_profiles.py and verify_rebuilt_algebra.py for the separate algebra
checks, or the package's top-level verify.py for the complete verification.
"""
from __future__ import annotations

if not __debug__:
    raise SystemExit("Refusing to run with Python optimization: exact certificate assertions must remain enabled.")

from fractions import Fraction as Q


def trim(a):
    a = list(map(Q, a))
    while len(a) > 1 and not a[-1]:
        a.pop()
    return tuple(a)


def padd(a, b):
    n = max(len(a), len(b))
    return trim([(a[i] if i < len(a) else 0) + (b[i] if i < len(b) else 0) for i in range(n)])


def pscale(a, k):
    return trim([k * v for v in a])


def pmul(a, b):
    out = [Q(0)] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        for j, y in enumerate(b):
            out[i+j] += x*y
    return trim(out)


def pdiv(a, b):
    a, b = list(trim(a)), trim(b)
    if b == (0,):
        raise ZeroDivisionError
    out = [Q(0)] * max(1, len(a)-len(b)+1)
    while len(a) >= len(b) and any(a):
        k = len(a) - len(b)
        fac = a[-1] / b[-1]
        out[k] = fac
        for j in range(len(b)):
            a[k+j] -= fac*b[j]
        a = list(trim(a))
    return trim(out), trim(a)


MOD = (Q(7), Q(19), Q(-331), Q(401))
LO, HI = Q(2115883, 10**7), Q(2115884, 10**7)


def peval(a, x):
    out = Q(0)
    for c in reversed(a):
        out = out*x+c
    return out


def interval_add(a, b):
    return a[0]+b[0], a[1]+b[1]


def interval_mul(a, b):
    products = [x*y for x in a for y in b]
    return min(products), max(products)


def interval_poly(a, interval):
    out = Q(0), Q(0)
    for c in reversed(a):
        out = interval_add(interval_mul(out, interval), (c, c))
    return out


DERIVATIVE = (Q(19), Q(-662), Q(1203))
assert peval(MOD, LO) > 0 > peval(MOD, HI)
assert interval_poly(DERIVATIVE, (LO, HI))[1] < 0
# Existence by IVT, uniqueness by strict negative derivative; no Sturm code.
ROOT_INTERVAL = (LO, HI)
for _ in range(100):
    left, right = ROOT_INTERVAL
    middle = (left+right)/2
    ROOT_INTERVAL = (middle, right) if peval(MOD, middle) > 0 else (left, middle)
assert peval(MOD, ROOT_INTERVAL[0]) > 0 > peval(MOD, ROOT_INTERVAL[1])
assert all(sum(int(c)*x**i for i, c in enumerate(MOD)) % 5 for x in range(5))


class Field:
    __slots__ = ("co",)

    def __init__(self, value=0):
        if isinstance(value, Field):
            self.co = value.co
        elif isinstance(value, (tuple, list)):
            self.co = pdiv(value, MOD)[1]
        else:
            self.co = (Q(value),)

    def __add__(self, other):
        return Field(padd(self.co, Field(other).co))

    __radd__ = __add__

    def __neg__(self):
        return Field(pscale(self.co, -1))

    def __sub__(self, other):
        return self + (-Field(other))

    def __rsub__(self, other):
        return Field(other) + (-self)

    def __mul__(self, other):
        return Field(pmul(self.co, Field(other).co))

    __rmul__ = __mul__

    def inverse(self):
        if not self:
            raise ZeroDivisionError
        old_r, r = MOD, self.co
        old_s, s = (Q(0),), (Q(1),)
        while r != (0,):
            quotient, remainder = pdiv(old_r, r)
            old_r, r = r, remainder
            old_s, s = s, padd(old_s, pscale(pmul(quotient, s), -1))
        assert len(old_r) == 1 and old_r[0]
        result = Field(pscale(old_s, 1/old_r[0]))
        assert result*self == 1
        return result

    def __truediv__(self, other):
        return self * Field(other).inverse()

    def __rtruediv__(self, other):
        return Field(other)*self.inverse()

    def __pow__(self, degree):
        assert isinstance(degree, int) and degree >= 0
        out = Field(1)
        for _ in range(degree):
            out = out*self
        return out

    def __eq__(self, other):
        return self.co == Field(other).co

    def __bool__(self):
        return self.co != (0,)

    def sign(self):
        if not self:
            return 0
        low, high = interval_poly(self.co, ROOT_INTERVAL)
        assert low > 0 or high < 0, (self.co, low, high)
        return 1 if low > 0 else -1

    def decimal(self):
        return float(peval(self.co, sum(ROOT_INTERVAL)/2))

    def strings(self):
        return [str(self.co[i]) if i < len(self.co) else "0" for i in range(3)]


P = Field((0, 1))
C = (187*P**3-211*P**2+61*P-5)/(2*(71*P**2-66*P+11))
D = 1+P-C
E = (2*C+3*P-1)/4
F = (-2*C+5*P+1)/4
G = (1-3*P+2*C)/2


def value(poly, t):
    out = Field(0)
    for a in reversed(poly):
        out = out*t+a
    return out


def profiles(k, r):
    """Use zero at p,g, the B chord, and A continuity, not offset formulas."""
    bq = (-k*G*G/2-r*G, r, k/2)
    bl_slope = (value(bq, F)-value(bq, E))/(F-E)
    bl = (value(bq, E)-bl_slope*E, bl_slope, Field(0))
    a1 = (k*P*P+2*r*P, -2*r, -k)
    al = (value(a1, C)+bl_slope*C, -bl_slope, Field(0))
    a2 = (value(al, D)+k*D*D-2*k*D, 2*k, -k)
    return {"A0": (Field(0),)*3, "A1": a1, "AL": al, "A2": a2,
            "BQ": bq, "BL": bl, "B0": (Field(0),)*3}


def contact_first(pro):
    # u=v=c: A(c)+A(1)+2B(c).
    return value(pro["A1"], C)+value(pro["A2"], Field(1))+2*value(pro["BQ"], C)


def contact_second(pro):
    # u=1,v=p: 2 A((1+p)/2) + B(p).
    return 2*value(pro["AL"], (1+P)/2)+value(pro["BL"], P)


first_k = contact_first(profiles(Field(1), Field(0)))
first_r = contact_first(profiles(Field(0), Field(1)))
second_k = contact_second(profiles(Field(1), Field(0)))
second_r = contact_second(profiles(Field(0), Field(1)))
determinant = first_k*second_r-first_r*second_k
K = (second_r-first_r)/determinant
R = (first_k-second_k)/determinant
PROFILE = profiles(K, R)
assert contact_first(PROFILE) == 1 and contact_second(PROFILE) == 1

CONSTANTS = {
    "p": P, "c": C, "d": D, "e": E, "f": F, "g": G, "K": K, "r": R,
    "s": PROFILE["BQ"][0], "ell": PROFILE["AL"][1], "q": PROFILE["BL"][0],
    "n1": PROFILE["A1"][0], "nu": PROFILE["AL"][0], "n2": PROFILE["A2"][0],
}


def parse_triple(s):
    entries = s.split(";")
    assert len(entries) == 3
    return Field(tuple(map(Q, entries)))


def integrate(poly, lo, hi):
    return sum((a*(hi**(degree+1)-lo**(degree+1))/(degree+1)
                for degree, a in enumerate(poly)), Field(0))


def polar_univariate(poly, t, s):
    # Symmetric bilinear polarization of c+b*t+a*t^2 after homogenization.
    return poly[0]+poly[1]*(t+s)/2+poly[2]*t*s


def polar_obstacle(vertex, other, pieces):
    u, v = vertex
    w, z = other
    args = ((u+v)/2, 1-(u-v)/2, u, v)
    others = ((w+z)/2, 1-(w-z)/2, w, z)
    return sum((polar_univariate(PROFILE[piece], t, s)
                for piece, t, s in zip(pieces, args, others)), Field(-1))


def original_interval_bernstein_sign(expr):
    # Positivity of degree-two univariate Bernstein coefficients on [LO,HI].
    co = list(expr.co)+[Q(0)]*(3-len(expr.co))
    a0, a1, a2 = co
    coefficients = (peval(co, LO), a0+a1*(LO+HI)/2+a2*LO*HI, peval(co, HI))
    if all(c == 0 for c in coefficients):
        return 0
    if min(coefficients) > 0:
        return 1
    if max(coefficients) < 0:
        return -1
    return None


if __name__ == "__main__":
    print("Library module: run the package's top-level verify.py for complete verification.")


==> anc/continuum/rebuild_geometry.py <==
#!/usr/bin/env python3
"""Rebuild the continuum subdivision and a fresh centroid triangulation.

Reads no supplied certificate file. Imports only the independently written exact
arithmetic and polygon-clipping implementation next to this script. Outputs JSON.
"""
import argparse
import json
from pathlib import Path
from check_geometry import K, ZERO, ONE, clip, signed_area, valid_piece


def require(condition, message):
    if not condition: raise ArithmeticError(message)


def select_piece(values, names, constants):
    matches = [name for name in names if valid_piece(name,values,constants)]
    require(len(matches)==1, 'Nonunique piece in full-dimensional cell')
    return matches[0]


def rebuild():
    p = K((0,1,0))
    c = (187*p*p*p-211*p*p+61*p-5)/(2*(71*p*p-66*p+11))
    d = 1+p-c
    e = (2*c+3*p-1)/4
    f = (-2*c+5*p+1)/4
    g = (1-3*p+2*c)/2
    constants = dict(p=p,c=c,d=d,e=e,f=f,g=g)
    for seq in [(ZERO,p,c,d,ONE),(ZERO,e,f,g,ONE)]:
        require(all((b-a).sign()>0 for a,b in zip(seq,seq[1:])), 'Breakpoint order failed')
    lines = []
    for name,t in [('e',e),('f',f),('g',g)]:
        lines.extend([('u='+name,(ONE,ZERO,t)),('v='+name,(ZERO,ONE,t))])
    for name,t in [('p',p),('c',c),('d',d)]:
        lines.append(('u+v=2'+name,(ONE,ONE,2*t)))
        lines.append(('u-v=2(1-'+name+')',(ONE,-ONE,2*(1-t))))
    cells = [[(ZERO,ZERO),(ONE,ZERO),(ONE,ONE)]]
    counts = []
    for name,line in lines:
        new = []
        for poly in cells:
            children = [clip(poly,line,s) for s in (-1,1)]
            children = [p for p in children if len(p)>=3 and signed_area(p).sign()>0]
            require(sum((signed_area(p) for p in children),ZERO)==signed_area(poly), 'Split lost area')
            require(len(children) in (1,2), 'Invalid number of split children')
            new.extend(children)
        cells = new
        counts.append((name,len(cells)))
    require(len(cells)==24,'Expected 24 cells')
    triangles,serialized_cells = [],[]
    for cid,poly in enumerate(cells,1):
        centre = tuple(sum((pt[i] for pt in poly),ZERO)/len(poly) for i in (0,1))
        values = [[(u+v)/2 for u,v in poly],[(2-u+v)/2 for u,v in poly],
                  [u for u,v in poly],[v for u,v in poly]]
        pieces = [select_piece(v,['A0','A1','AL','A2'] if i<2 else ['BQ','BL','B0'],constants) for i,v in enumerate(values)]
        cell_triangles = []
        for a,b in zip(poly,poly[1:]+poly[:1]):
            tri = [centre,a,b]
            require(signed_area(tri).sign()>0,'Degenerate centroid triangle')
            cell_triangles.append(tri)
            triangles.append({'triangle':len(triangles)+1,'cell':cid,
                              'vertices':[[x.serial(),y.serial()] for x,y in tri],
                              'pieces':pieces,'area':signed_area(tri).serial()})
        require(sum((signed_area(tri) for tri in cell_triangles),ZERO)==signed_area(poly),'Fan lost area')
        serialized_cells.append({'cell':cid,'vertices':[[x.serial(),y.serial()] for x,y in poly],
                                 'centre':[x.serial() for x in centre],'pieces':pieces,
                                 'area':signed_area(poly).serial()})
    require(sum((signed_area(poly) for poly in cells),ZERO)==K((1,))/2,'Total area not 1/2')
    return {'method':'exact closed half-plane splitting; polygon vertex-average centroid fans',
            'source_inputs':'none; breakpoints rebuilt algebraically from p',
            'breakpoint_lines':counts,'cell_count':len(cells),'triangle_count':len(triangles),
            'total_area':'1/2'},serialized_cells,triangles


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--output-dir',type=Path,default=Path(__file__).resolve().parent/'rebuilt')
    args = ap.parse_args()
    args.output_dir.mkdir(parents=True,exist_ok=True)
    summary,cells,triangles = rebuild()
    for name,obj in [('summary',summary),('cells',cells),('triangles',triangles)]:
        (args.output_dir/(name+'.json')).write_text(json.dumps(obj,indent=2)+'\n')
    print(json.dumps(summary,indent=2))


if __name__=='__main__': main()


==> anc/continuum/rebuilt/bernstein_coefficients.tsv <==
triangle	cell	coefficient	sign	c0	c1	c2	numeric_value	pieces
1	1	b200	1	773/52782	365665/211128	-868165/211128	0.19701332074605293	A0,A2,BQ,BQ
1	1	b020	1	6881/35188	31651/17594	-164811/35188	0.36650103949037033	A0,A2,BQ,BQ
1	1	b002	1	773/52782	365665/211128	-868165/211128	0.19701332074605293	A0,A2,BQ,BQ
1	1	b110	1	55685/211128	80735/105564	-702151/211128	0.2766811463795156	A0,A2,BQ,BQ
1	1	b101	1	773/52782	365665/211128	-868165/211128	0.19701332074605293	A0,A2,BQ,BQ
1	1	b011	1	55685/211128	80735/105564	-702151/211128	0.2766811463795156	A0,A2,BQ,BQ
2	1	b200	1	773/52782	365665/211128	-868165/211128	0.19701332074605293	A0,A2,BQ,BQ
2	1	b020	1	773/52782	365665/211128	-868165/211128	0.19701332074605293	A0,A2,BQ,BQ
2	1	b002	1	-28181/35188	49858/8797	-275487/35188	0.047829736956519806	A0,A2,BQ,BQ
2	1	b110	1	773/52782	365665/211128	-868165/211128	0.19701332074605293	A0,A2,BQ,BQ
2	1	b101	1	-49501/211128	142465/52782	-1034179/211128	0.1173454951125903	A0,A2,BQ,BQ
2	1	b011	1	-49501/211128	142465/52782	-1034179/211128	0.1173454951125903	A0,A2,BQ,BQ
3	1	b200	1	773/52782	365665/211128	-868165/211128	0.19701332074605293	A0,A2,BQ,BQ
3	1	b020	1	-28181/35188	49858/8797	-275487/35188	0.047829736956519806	A0,A2,BQ,BQ
3	1	b002	1	6881/35188	31651/17594	-164811/35188	0.36650103949037033	A0,A2,BQ,BQ
3	1	b110	1	-49501/211128	142465/52782	-1034179/211128	0.1173454951125903	A0,A2,BQ,BQ
3	1	b101	1	55685/211128	80735/105564	-702151/211128	0.2766811463795156	A0,A2,BQ,BQ
3	1	b011	1	17521/52782	-7109/26391	-103859/52782	0.1868612532686608	A0,A2,BQ,BQ
4	2	b200	1	-103403/281504	873877/281504	-613129/140752	0.09449264867460169	A0,A2,BL,BQ
4	2	b020	1	773/52782	365665/211128	-868165/211128	0.19701332074605293	A0,A2,BL,BQ
4	2	b002	1	-41365/211128	468715/211128	-310775/105564	0.14201366029356854	A0,A2,BL,BQ
4	2	b110	1	-307117/844512	93353/26391	-4546939/844512	0.14374597886111493	A0,A2,BL,BQ
4	2	b101	1	-22811/105564	946877/422256	-1323701/422256	0.11803862950886389	A0,A2,BL,BQ
4	2	b011	1	-208115/422256	230947/52782	-2478581/422256	0.17014646260963956	A0,A2,BL,BQ
5	2	b200	1	-103403/281504	873877/281504	-613129/140752	0.09449264867460169	A0,A2,BL,BQ
5	2	b020	1	-41365/211128	468715/211128	-310775/105564	0.14201366029356854	A0,A2,BL,BQ
5	2	b002	0	0	0	0	0.0	A0,A2,BL,BQ
5	2	b110	1	-22811/105564	946877/422256	-1323701/422256	0.11803862950886389	A0,A2,BL,BQ
5	2	b101	1	-313301/844512	1127983/422256	-2810609/844512	0.045239318488088466	A0,A2,BL,BQ
5	2	b011	1	25627/422256	23089/211128	-168821/422256	0.0659307964080882	A0,A2,BL,BQ
6	2	b200	1	-103403/281504	873877/281504	-613129/140752	0.09449264867460169	A0,A2,BL,BQ
6	2	b020	0	0	0	0	0.0	A0,A2,BL,BQ
6	2	b002	1	-28181/35188	49858/8797	-275487/35188	0.047829736956519806	A0,A2,BL,BQ
6	2	b110	1	-313301/844512	1127983/422256	-2810609/844512	0.045239318488088466	A0,A2,BL,BQ
6	2	b101	1	-218965/422256	837377/211128	-2355073/422256	0.07094666784033951	A0,A2,BL,BQ
6	2	b011	1	-7061/8797	184149/35188	-220149/35188	0.024547840568088727	A0,A2,BL,BQ
7	2	b200	1	-103403/281504	873877/281504	-613129/140752	0.09449264867460169	A0,A2,BL,BQ
7	2	b020	1	-28181/35188	49858/8797	-275487/35188	0.047829736956519806	A0,A2,BL,BQ
7	2	b002	1	773/52782	365665/211128	-868165/211128	0.19701332074605293	A0,A2,BL,BQ
7	2	b110	1	-218965/422256	837377/211128	-2355073/422256	0.07094666784033951	A0,A2,BL,BQ
7	2	b101	1	-307117/844512	93353/26391	-4546939/844512	0.14374597886111493	A0,A2,BL,BQ
7	2	b011	1	-49501/211128	142465/52782	-1034179/211128	0.1173454951125903	A0,A2,BL,BQ
8	3	b200	1	9889/1900152	561071/1900152	-119899/237519	0.04508187176954682	A0,A2,BQ,BQ
8	3	b020	1	-41365/211128	468715/211128	-310775/105564	0.14201366029356854	A0,A2,BQ,BQ
8	3	b002	0	0	0	0	0.0	A0,A2,BQ,BQ
8	3	b110	1	-2623/105564	171631/211128	-87819/70376	0.09129175103658164	A0,A2,BQ,BQ
8	3	b101	1	25627/1266768	23089/633384	-168821/1266768	0.0219769321360294	A0,A2,BQ,BQ
8	3	b011	1	25627/422256	23089/211128	-168821/422256	0.0659307964080882	A0,A2,BQ,BQ
9	3	b200	1	9889/1900152	561071/1900152	-119899/237519	0.04508187176954682	A0,A2,BQ,BQ
9	3	b020	0	0	0	0	0.0	A0,A2,BQ,BQ
9	3	b002	0	0	0	0	0.0	A0,A2,BQ,BQ
9	3	b110	1	25627/1266768	23089/633384	-168821/1266768	0.0219769321360294	A0,A2,BQ,BQ
9	3	b101	1	25627/1266768	23089/633384	-168821/1266768	0.0219769321360294	A0,A2,BQ,BQ
9	3	b011	0	0	0	0	0.0	A0,A2,BQ,BQ
10	3	b200	1	9889/1900152	561071/1900152	-119899/237519	0.04508187176954682	A0,A2,BQ,BQ
10	3	b020	0	0	0	0	0.0	A0,A2,BQ,BQ
10	3	b002	1	-41365/211128	468715/211128	-310775/105564	0.14201366029356854	A0,A2,BQ,BQ
10	3	b110	1	25627/1266768	23089/633384	-168821/1266768	0.0219769321360294	A0,A2,BQ,BQ
10	3	b101	1	-2623/105564	171631/211128	-87819/70376	0.09129175103658164	A0,A2,BQ,BQ
10	3	b011	1	25627/422256	23089/211128	-168821/422256	0.0659307964080882	A0,A2,BQ,BQ
11	4	b200	0	0	0	0	0.0	A1,A2,BQ,BQ
11	4	b020	0	0	0	0	0.0	A1,A2,BQ,BQ
11	4	b002	0	0	0	0	0.0	A1,A2,BQ,BQ
11	4	b110	0	0	0	0	0.0	A1,A2,BQ,BQ
11	4	b101	0	0	0	0	0.0	A1,A2,BQ,BQ
11	4	b011	0	0	0	0	0.0	A1,A2,BQ,BQ
12	4	b200	0	0	0	0	0.0	A1,A2,BQ,BQ
12	4	b020	0	0	0	0	0.0	A1,A2,BQ,BQ
12	4	b002	0	0	0	0	0.0	A1,A2,BQ,BQ
12	4	b110	0	0	0	0	0.0	A1,A2,BQ,BQ
12	4	b101	0	0	0	0	0.0	A1,A2,BQ,BQ
12	4	b011	0	0	0	0	0.0	A1,A2,BQ,BQ
13	4	b200	0	0	0	0	0.0	A1,A2,BQ,BQ
13	4	b020	0	0	0	0	0.0	A1,A2,BQ,BQ
13	4	b002	0	0	0	0	0.0	A1,A2,BQ,BQ
13	4	b110	0	0	0	0	0.0	A1,A2,BQ,BQ
13	4	b101	0	0	0	0	0.0	A1,A2,BQ,BQ
13	4	b011	0	0	0	0	0.0	A1,A2,BQ,BQ
14	4	b200	0	0	0	0	0.0	A1,A2,BQ,BQ
14	4	b020	0	0	0	0	0.0	A1,A2,BQ,BQ
14	4	b002	0	0	0	0	0.0	A1,A2,BQ,BQ
14	4	b110	0	0	0	0	0.0	A1,A2,BQ,BQ
14	4	b101	0	0	0	0	0.0	A1,A2,BQ,BQ
14	4	b011	0	0	0	0	0.0	A1,A2,BQ,BQ
15	4	b200	0	0	0	0	0.0	A1,A2,BQ,BQ
15	4	b020	0	0	0	0	0.0	A1,A2,BQ,BQ
15	4	b002	0	0	0	0	0.0	A1,A2,BQ,BQ
15	4	b110	0	0	0	0	0.0	A1,A2,BQ,BQ
15	4	b101	0	0	0	0	0.0	A1,A2,BQ,BQ
15	4	b011	0	0	0	0	0.0	A1,A2,BQ,BQ
16	5	b200	1	43403/158346	-518215/316692	172831/105564	0.0011698981045374414	A1,AL,BQ,BQ
16	5	b020	0	0	0	0	0.0	A1,AL,BQ,BQ
16	5	b002	1	2516/8797	-60161/35188	62957/35188	0.0043536571000507545	A1,AL,BQ,BQ
16	5	b110	1	38371/211128	-229027/211128	28471/26391	0.0005146188200655181	A1,AL,BQ,BQ
16	5	b101	1	16145/35188	-24099/8797	290725/105564	0.002480456673481288	A1,AL,BQ,BQ
16	5	b011	1	38371/70376	-229027/70376	28471/8797	0.0015438564601965544	A1,AL,BQ,BQ
17	5	b200	1	43403/158346	-518215/316692	172831/105564	0.0011698981045374414	A1,AL,BQ,BQ
17	5	b020	1	2516/8797	-60161/35188	62957/35188	0.0043536571000507545	A1,AL,BQ,BQ
17	5	b002	0	0	0	0	0.0	A1,AL,BQ,BQ
17	5	b110	1	16145/35188	-24099/8797	290725/105564	0.002480456673481288	A1,AL,BQ,BQ
17	5	b101	1	38371/211128	-229027/211128	28471/26391	0.0005146188200655181	A1,AL,BQ,BQ
17	5	b011	1	38371/70376	-229027/70376	28471/8797	0.0015438564601965544	A1,AL,BQ,BQ
18	5	b200	1	43403/158346	-518215/316692	172831/105564	0.0011698981045374414	A1,AL,BQ,BQ
18	5	b020	0	0	0	0	0.0	A1,AL,BQ,BQ
18	5	b002	0	0	0	0	0.0	A1,AL,BQ,BQ
18	5	b110	1	38371/211128	-229027/211128	28471/26391	0.0005146188200655181	A1,AL,BQ,BQ
18	5	b101	1	38371/211128	-229027/211128	28471/26391	0.0005146188200655181	A1,AL,BQ,BQ
18	5	b011	0	0	0	0	0.0	A1,AL,BQ,BQ
19	6	b200	1	-75163/237519	1889713/950076	-2162593/950076	0.0024952954296163514	A1,A2,B0,BQ
19	6	b020	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354626	A1,A2,B0,BQ
19	6	b002	0	0	0	0	0.0	A1,A2,B0,BQ
19	6	b110	1	-50309/316692	348017/316692	-123107/79173	0.004046571267880438	A1,A2,B0,BQ
19	6	b101	1	-250343/633384	192712/79173	-1670165/633384	0.0017196575104843083	A1,A2,B0,BQ
19	6	b011	1	-250343/211128	192712/26391	-1670165/211128	0.0051589725314529255	A1,A2,B0,BQ
20	6	b200	1	-75163/237519	1889713/950076	-2162593/950076	0.0024952954296163514	A1,A2,B0,BQ
20	6	b020	0	0	0	0	0.0	A1,A2,B0,BQ
20	6	b002	0	0	0	0	0.0	A1,A2,B0,BQ
20	6	b110	1	-250343/633384	192712/79173	-1670165/633384	0.0017196575104843083	A1,A2,B0,BQ
20	6	b101	1	-250343/633384	192712/79173	-1670165/633384	0.0017196575104843083	A1,A2,B0,BQ
20	6	b011	0	0	0	0	0.0	A1,A2,B0,BQ
21	6	b200	1	-75163/237519	1889713/950076	-2162593/950076	0.0024952954296163514	A1,A2,B0,BQ
21	6	b020	0	0	0	0	0.0	A1,A2,B0,BQ
21	6	b002	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354626	A1,A2,B0,BQ
21	6	b110	1	-250343/633384	192712/79173	-1670165/633384	0.0017196575104843083	A1,A2,B0,BQ
21	6	b101	1	-50309/316692	348017/316692	-123107/79173	0.004046571267880438	A1,A2,B0,BQ
21	6	b011	1	-250343/211128	192712/26391	-1670165/211128	0.0051589725314529255	A1,A2,B0,BQ
22	7	b200	1	53833/633384	-663713/1266768	336439/422256	0.009803548410916893	A1,AL,B0,BQ
22	7	b020	1	2516/8797	-60161/35188	62957/35188	0.0043536571000507545	A1,AL,B0,BQ
22	7	b002	1	363257/35188	-548129/8797	2269259/35188	0.02671656169774012	A1,AL,B0,BQ
22	7	b110	1	258595/844512	-129869/70376	604307/281504	0.011857299054586665	A1,AL,B0,BQ
22	7	b101	1	1177549/844512	-599207/70376	2661437/281504	0.01608169864845741	A1,AL,B0,BQ
22	7	b011	1	59279/35188	-732883/70376	848917/70376	0.021231858207354844	A1,AL,B0,BQ
23	7	b200	1	53833/633384	-663713/1266768	336439/422256	0.009803548410916893	A1,AL,B0,BQ
23	7	b020	1	363257/35188	-548129/8797	2269259/35188	0.02671656169774012	A1,AL,B0,BQ
23	7	b002	1	-424605/70376	1266495/35188	-2472165/70376	0.009494581347432345	A1,AL,B0,BQ
23	7	b110	1	1177549/844512	-599207/70376	2661437/281504	0.01608169864845741	A1,AL,B0,BQ
23	7	b101	1	-908705/844512	673681/105564	-4927087/844512	0.013090860068289599	A1,AL,B0,BQ
23	7	b011	1	-33325/22224	24653/2778	-177643/22224	0.02035112816026119	A1,AL,B0,BQ
24	7	b200	1	53833/633384	-663713/1266768	336439/422256	0.009803548410916893	A1,AL,B0,BQ
24	7	b020	1	-424605/70376	1266495/35188	-2472165/70376	0.009494581347432345	A1,AL,B0,BQ
24	7	b002	0	0	0	0	0.0	A1,AL,B0,BQ
24	7	b110	1	-908705/844512	673681/105564	-4927087/844512	0.013090860068289599	A1,AL,B0,BQ
24	7	b101	1	-45055/105564	1098001/422256	-1111973/422256	0.005498015131915281	A1,AL,B0,BQ
24	7	b011	1	-84921/70376	253299/35188	-494433/70376	0.001898916269486469	A1,AL,B0,BQ
25	7	b200	1	53833/633384	-663713/1266768	336439/422256	0.009803548410916893	A1,AL,B0,BQ
25	7	b020	0	0	0	0	0.0	A1,AL,B0,BQ
25	7	b002	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354626	A1,AL,B0,BQ
25	7	b110	1	-45055/105564	1098001/422256	-1111973/422256	0.005498015131915281	A1,AL,B0,BQ
25	7	b101	1	-333379/422256	2036677/422256	-1070269/211128	0.0040898819339583664	A1,AL,B0,BQ
25	7	b011	1	38371/70376	-229027/70376	28471/8797	0.0015438564601965544	A1,AL,B0,BQ
26	7	b200	1	53833/633384	-663713/1266768	336439/422256	0.009803548410916893	A1,AL,B0,BQ
26	7	b020	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354626	A1,AL,B0,BQ
26	7	b002	0	0	0	0	0.0	A1,AL,B0,BQ
26	7	b110	1	-333379/422256	2036677/422256	-1070269/211128	0.0040898819339583664	A1,AL,B0,BQ
26	7	b101	1	310141/281504	-695593/105564	1890715/281504	0.008203535628294035	A1,AL,B0,BQ
26	7	b011	1	-250343/211128	192712/26391	-1670165/211128	0.0051589725314529255	A1,AL,B0,BQ
27	7	b200	1	53833/633384	-663713/1266768	336439/422256	0.009803548410916893	A1,AL,B0,BQ
27	7	b020	0	0	0	0	0.0	A1,AL,B0,BQ
27	7	b002	1	2516/8797	-60161/35188	62957/35188	0.0043536571000507545	A1,AL,B0,BQ
27	7	b110	1	310141/281504	-695593/105564	1890715/281504	0.008203535628294035	A1,AL,B0,BQ
27	7	b101	1	258595/844512	-129869/70376	604307/281504	0.011857299054586665	A1,AL,B0,BQ
27	7	b011	1	38371/70376	-229027/70376	28471/8797	0.0015438564601965544	A1,AL,B0,BQ
28	8	b200	1	1561297/1900152	-2404189/475038	11572459/1900152	0.023470964511720815	A1,A1,B0,BQ
28	8	b020	1	363257/35188	-548129/8797	2269259/35188	0.02671656169774012	A1,A1,B0,BQ
28	8	b002	1	80080/26391	-1925857/105564	2020639/105564	0.031207674973090037	A1,A1,B0,BQ
28	8	b110	1	1669063/422256	-2522197/105564	10646149/422256	0.02609178827703045	A1,A1,B0,BQ
28	8	b101	1	1929385/1266768	-728725/79173	12789895/1266768	0.02758882603548042	A1,A1,B0,BQ
28	8	b011	1	80080/26391	-1925857/105564	2020639/105564	0.031207674973090037	A1,A1,B0,BQ
29	8	b200	1	1561297/1900152	-2404189/475038	11572459/1900152	0.023470964511720815	A1,A1,B0,BQ
29	8	b020	1	80080/26391	-1925857/105564	2020639/105564	0.031207674973090037	A1,A1,B0,BQ
29	8	b002	1	-424605/70376	1266495/35188	-2472165/70376	0.009494581347432345	A1,A1,B0,BQ
29	8	b110	1	1929385/1266768	-728725/79173	12789895/1266768	0.02758882603548042	A1,A1,B0,BQ
29	8	b101	1	-953495/316692	5673113/316692	-1348964/79173	0.016732279222651577	A1,A1,B0,BQ
29	8	b011	1	-33325/22224	24653/2778	-177643/22224	0.02035112816026119	A1,A1,B0,BQ
30	8	b200	1	1561297/1900152	-2404189/475038	11572459/1900152	0.023470964511720815	A1,A1,B0,BQ
30	8	b020	1	-424605/70376	1266495/35188	-2472165/70376	0.009494581347432345	A1,A1,B0,BQ
30	8	b002	1	363257/35188	-548129/8797	2269259/35188	0.02671656169774012	A1,A1,B0,BQ
30	8	b110	1	-953495/316692	5673113/316692	-1348964/79173	0.016732279222651577	A1,A1,B0,BQ
30	8	b101	1	1669063/422256	-2522197/105564	10646149/422256	0.02609178827703045	A1,A1,B0,BQ
30	8	b011	1	-33325/22224	24653/2778	-177643/22224	0.02035112816026119	A1,A1,B0,BQ
31	9	b200	1	-84921/70376	253299/35188	-494433/70376	0.001898916269486469	AL,AL,B0,BQ
31	9	b020	1	-424605/70376	1266495/35188	-2472165/70376	0.009494581347432345	AL,AL,B0,BQ
31	9	b002	0	0	0	0	0.0	AL,AL,B0,BQ
31	9	b110	1	-198149/70376	591031/35188	-1153677/70376	0.004430804628801761	AL,AL,B0,BQ
31	9	b101	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	AL,AL,B0,BQ
31	9	b011	1	-84921/70376	253299/35188	-494433/70376	0.001898916269486469	AL,AL,B0,BQ
32	9	b200	1	-84921/70376	253299/35188	-494433/70376	0.001898916269486469	AL,AL,B0,BQ
32	9	b020	0	0	0	0	0.0	AL,AL,B0,BQ
32	9	b002	0	0	0	0	0.0	AL,AL,B0,BQ
32	9	b110	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	AL,AL,B0,BQ
32	9	b101	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	AL,AL,B0,BQ
32	9	b011	0	0	0	0	0.0	AL,AL,B0,BQ
33	9	b200	1	-84921/70376	253299/35188	-494433/70376	0.001898916269486469	AL,AL,B0,BQ
33	9	b020	0	0	0	0	0.0	AL,AL,B0,BQ
33	9	b002	1	-424605/70376	1266495/35188	-2472165/70376	0.009494581347432345	AL,AL,B0,BQ
33	9	b110	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	AL,AL,B0,BQ
33	9	b101	1	-198149/70376	591031/35188	-1153677/70376	0.004430804628801761	AL,AL,B0,BQ
33	9	b011	1	-84921/70376	253299/35188	-494433/70376	0.001898916269486469	AL,AL,B0,BQ
34	10	b200	1	-113039/158346	721313/158346	-137543/26391	0.016646547974205294	A0,A2,BL,BL
34	10	b020	1	-28307/35188	84433/17594	-164811/35188	0.001265944179657646	A0,A2,BL,BL
34	10	b002	1	-28181/35188	49858/8797	-275487/35188	0.047829736956519806	A0,A2,BL,BL
34	10	b110	1	-14143/17594	521881/105564	-183257/35188	0.009026576309134672	A0,A2,BL,BL
34	10	b101	1	-28223/35188	283865/52782	-238595/35188	0.03230847269756575	A0,A2,BL,BL
34	10	b011	1	-7061/8797	184149/35188	-220149/35188	0.024547840568088727	A0,A2,BL,BL
35	10	b200	1	-113039/158346	721313/158346	-137543/26391	0.016646547974205294	A0,A2,BL,BL
35	10	b020	1	-28181/35188	49858/8797	-275487/35188	0.047829736956519806	A0,A2,BL,BL
35	10	b002	0	0	0	0	0.0	A0,A2,BL,BL
35	10	b110	1	-28223/35188	283865/52782	-238595/35188	0.03230847269756575	A0,A2,BL,BL
35	10	b101	1	-56551/105564	353015/105564	-32080/8797	0.008604594915915458	A0,A2,BL,BL
35	10	b011	1	-7061/8797	184149/35188	-220149/35188	0.024547840568088727	A0,A2,BL,BL
36	10	b200	1	-113039/158346	721313/158346	-137543/26391	0.016646547974205294	A0,A2,BL,BL
36	10	b020	0	0	0	0	0.0	A0,A2,BL,BL
36	10	b002	1	-28307/35188	84433/17594	-164811/35188	0.001265944179657646	A0,A2,BL,BL
36	10	b110	1	-56551/105564	353015/105564	-32080/8797	0.008604594915915458	A0,A2,BL,BL
36	10	b101	1	-14143/17594	521881/105564	-183257/35188	0.009026576309134672	A0,A2,BL,BL
36	10	b011	1	-28307/35188	84433/17594	-164811/35188	0.001265944179657646	A0,A2,BL,BL
37	11	b200	1	-198149/316692	591031/158346	-384559/105564	0.0009846232508448358	A1,A2,BL,BL
37	11	b020	0	0	0	0	0.0	A1,A2,BL,BL
37	11	b002	1	-28307/35188	84433/17594	-164811/35188	0.001265944179657646	A1,A2,BL,BL
37	11	b110	1	-28307/52782	84433/26391	-54937/17594	0.0008439627864384306	A1,A2,BL,BL
37	11	b101	1	-28307/35188	84433/17594	-164811/35188	0.001265944179657646	A1,A2,BL,BL
37	11	b011	1	-28307/35188	84433/17594	-164811/35188	0.001265944179657646	A1,A2,BL,BL
38	11	b200	1	-198149/316692	591031/158346	-384559/105564	0.0009846232508448358	A1,A2,BL,BL
38	11	b020	1	-28307/35188	84433/17594	-164811/35188	0.001265944179657646	A1,A2,BL,BL
38	11	b002	0	0	0	0	0.0	A1,A2,BL,BL
38	11	b110	1	-28307/35188	84433/17594	-164811/35188	0.001265944179657646	A1,A2,BL,BL
38	11	b101	1	-28307/52782	84433/26391	-54937/17594	0.0008439627864384306	A1,A2,BL,BL
38	11	b011	1	-28307/35188	84433/17594	-164811/35188	0.001265944179657646	A1,A2,BL,BL
39	11	b200	1	-198149/316692	591031/158346	-384559/105564	0.0009846232508448358	A1,A2,BL,BL
39	11	b020	0	0	0	0	0.0	A1,A2,BL,BL
39	11	b002	0	0	0	0	0.0	A1,A2,BL,BL
39	11	b110	1	-28307/52782	84433/26391	-54937/17594	0.0008439627864384306	A1,A2,BL,BL
39	11	b101	1	-28307/52782	84433/26391	-54937/17594	0.0008439627864384306	A1,A2,BL,BL
39	11	b011	1	-28307/35188	84433/17594	-164811/35188	0.001265944179657646	A1,A2,BL,BL
40	12	b200	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	A1,A2,BQ,BL
40	12	b020	0	0	0	0	0.0	A1,A2,BQ,BL
40	12	b002	0	0	0	0	0.0	A1,A2,BQ,BL
40	12	b110	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	A1,A2,BQ,BL
40	12	b101	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	A1,A2,BQ,BL
40	12	b011	0	0	0	0	0.0	A1,A2,BQ,BL
41	12	b200	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	A1,A2,BQ,BL
41	12	b020	0	0	0	0	0.0	A1,A2,BQ,BL
41	12	b002	0	0	0	0	0.0	A1,A2,BQ,BL
41	12	b110	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	A1,A2,BQ,BL
41	12	b101	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	A1,A2,BQ,BL
41	12	b011	1	-28307/35188	84433/17594	-164811/35188	0.001265944179657646	A1,A2,BQ,BL
42	12	b200	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	A1,A2,BQ,BL
42	12	b020	0	0	0	0	0.0	A1,A2,BQ,BL
42	12	b002	0	0	0	0	0.0	A1,A2,BQ,BL
42	12	b110	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	A1,A2,BQ,BL
42	12	b101	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	A1,A2,BQ,BL
42	12	b011	0	0	0	0	0.0	A1,A2,BQ,BL
43	12	b200	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	A1,A2,BQ,BL
43	12	b020	0	0	0	0	0.0	A1,A2,BQ,BL
43	12	b002	0	0	0	0	0.0	A1,A2,BQ,BL
43	12	b110	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	A1,A2,BQ,BL
43	12	b101	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	A1,A2,BQ,BL
43	12	b011	1	-28307/35188	84433/17594	-164811/35188	0.001265944179657646	A1,A2,BQ,BL
44	13	b200	1	-389249/879700	1204767/439850	-2619733/879700	0.0037464858307826917	A1,A2,B0,BL
44	13	b020	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354626	A1,A2,B0,BL
44	13	b002	0	0	0	0	0.0	A1,A2,B0,BL
44	13	b110	1	3941/55560	-18527/55560	401/5556	0.0036074454727777244	A1,A2,B0,BL
44	13	b101	1	-732703/703760	111479/17594	-929117/140752	0.004009982248291961	A1,A2,B0,BL
44	13	b011	1	-250343/211128	192712/26391	-1670165/211128	0.0051589725314529255	A1,A2,B0,BL
45	13	b200	1	-389249/879700	1204767/439850	-2619733/879700	0.0037464858307826917	A1,A2,B0,BL
45	13	b020	0	0	0	0	0.0	A1,A2,B0,BL
45	13	b002	0	0	0	0	0.0	A1,A2,B0,BL
45	13	b110	1	-732703/703760	111479/17594	-929117/140752	0.004009982248291961	A1,A2,B0,BL
45	13	b101	1	-732703/703760	111479/17594	-929117/140752	0.004009982248291961	A1,A2,B0,BL
45	13	b011	1	-28307/35188	84433/17594	-164811/35188	0.001265944179657646	A1,A2,B0,BL
46	13	b200	1	-389249/879700	1204767/439850	-2619733/879700	0.0037464858307826917	A1,A2,B0,BL
46	13	b020	0	0	0	0	0.0	A1,A2,B0,BL
46	13	b002	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354626	A1,A2,B0,BL
46	13	b110	1	-732703/703760	111479/17594	-929117/140752	0.004009982248291961	A1,A2,B0,BL
46	13	b101	1	3941/55560	-18527/55560	401/5556	0.0036074454727777244	A1,A2,B0,BL
46	13	b011	1	-250343/211128	192712/26391	-1670165/211128	0.0051589725314529255	A1,A2,B0,BL
47	13	b200	1	-389249/879700	1204767/439850	-2619733/879700	0.0037464858307826917	A1,A2,B0,BL
47	13	b020	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354626	A1,A2,B0,BL
47	13	b002	0	0	0	0	0.0	A1,A2,B0,BL
47	13	b110	1	3941/55560	-18527/55560	401/5556	0.0036074454727777244	A1,A2,B0,BL
47	13	b101	1	-287143/1055640	178375/105564	-1934023/1055640	0.003497573711774087	A1,A2,B0,BL
47	13	b011	1	38371/70376	-229027/70376	28471/8797	0.0015438564601965544	A1,A2,B0,BL
48	13	b200	1	-389249/879700	1204767/439850	-2619733/879700	0.0037464858307826917	A1,A2,B0,BL
48	13	b020	0	0	0	0	0.0	A1,A2,B0,BL
48	13	b002	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354626	A1,A2,B0,BL
48	13	b110	1	-287143/1055640	178375/105564	-1934023/1055640	0.003497573711774087	A1,A2,B0,BL
48	13	b101	1	3941/55560	-18527/55560	401/5556	0.0036074454727777244	A1,A2,B0,BL
48	13	b011	1	38371/70376	-229027/70376	28471/8797	0.0015438564601965544	A1,A2,B0,BL
49	14	b200	1	35855/79173	-855947/316692	94235/35188	0.0008885771757246311	A1,AL,B0,BL
49	14	b020	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354626	A1,AL,B0,BL
49	14	b002	0	0	0	0	0.0	A1,AL,B0,BL
49	14	b110	1	105049/105564	-156730/26391	620347/105564	0.001636493887042857	A1,AL,B0,BL
49	14	b101	1	38371/211128	-229027/211128	28471/26391	0.0005146188200655181	A1,AL,B0,BL
49	14	b011	1	38371/70376	-229027/70376	28471/8797	0.0015438564601965544	A1,AL,B0,BL
50	14	b200	1	35855/79173	-855947/316692	94235/35188	0.0008885771757246311	A1,AL,B0,BL
50	14	b020	0	0	0	0	0.0	A1,AL,B0,BL
50	14	b002	0	0	0	0	0.0	A1,AL,B0,BL
50	14	b110	1	38371/211128	-229027/211128	28471/26391	0.0005146188200655181	A1,AL,B0,BL
50	14	b101	1	38371/211128	-229027/211128	28471/26391	0.0005146188200655181	A1,AL,B0,BL
50	14	b011	0	0	0	0	0.0	A1,AL,B0,BL
51	14	b200	1	35855/79173	-855947/316692	94235/35188	0.0008885771757246311	A1,AL,B0,BL
51	14	b020	0	0	0	0	0.0	A1,AL,B0,BL
51	14	b002	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354626	A1,AL,B0,BL
51	14	b110	1	38371/211128	-229027/211128	28471/26391	0.0005146188200655181	A1,AL,B0,BL
51	14	b101	1	105049/105564	-156730/26391	620347/105564	0.001636493887042857	A1,AL,B0,BL
51	14	b011	1	38371/70376	-229027/70376	28471/8797	0.0015438564601965544	A1,AL,B0,BL
52	15	b200	1	35855/79173	-855947/316692	94235/35188	0.0008885771757246311	AL,A2,B0,BL
52	15	b020	0	0	0	0	0.0	AL,A2,B0,BL
52	15	b002	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354626	AL,A2,B0,BL
52	15	b110	1	38371/211128	-229027/211128	28471/26391	0.0005146188200655181	AL,A2,B0,BL
52	15	b101	1	105049/105564	-156730/26391	620347/105564	0.001636493887042857	AL,A2,B0,BL
52	15	b011	1	38371/70376	-229027/70376	28471/8797	0.0015438564601965544	AL,A2,B0,BL
53	15	b200	1	35855/79173	-855947/316692	94235/35188	0.0008885771757246311	AL,A2,B0,BL
53	15	b020	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354626	AL,A2,B0,BL
53	15	b002	0	0	0	0	0.0	AL,A2,B0,BL
53	15	b110	1	105049/105564	-156730/26391	620347/105564	0.001636493887042857	AL,A2,B0,BL
53	15	b101	1	38371/211128	-229027/211128	28471/26391	0.0005146188200655181	AL,A2,B0,BL
53	15	b011	1	38371/70376	-229027/70376	28471/8797	0.0015438564601965544	AL,A2,B0,BL
54	15	b200	1	35855/79173	-855947/316692	94235/35188	0.0008885771757246311	AL,A2,B0,BL
54	15	b020	0	0	0	0	0.0	AL,A2,B0,BL
54	15	b002	0	0	0	0	0.0	AL,A2,B0,BL
54	15	b110	1	38371/211128	-229027/211128	28471/26391	0.0005146188200655181	AL,A2,B0,BL
54	15	b101	1	38371/211128	-229027/211128	28471/26391	0.0005146188200655181	AL,A2,B0,BL
54	15	b011	0	0	0	0	0.0	AL,A2,B0,BL
55	16	b200	0	0	0	0	0.0	AL,AL,B0,BL
55	16	b020	0	0	0	0	0.0	AL,AL,B0,BL
55	16	b002	0	0	0	0	0.0	AL,AL,B0,BL
55	16	b110	0	0	0	0	0.0	AL,AL,B0,BL
55	16	b101	0	0	0	0	0.0	AL,AL,B0,BL
55	16	b011	0	0	0	0	0.0	AL,AL,B0,BL
56	16	b200	0	0	0	0	0.0	AL,AL,B0,BL
56	16	b020	0	0	0	0	0.0	AL,AL,B0,BL
56	16	b002	0	0	0	0	0.0	AL,AL,B0,BL
56	16	b110	0	0	0	0	0.0	AL,AL,B0,BL
56	16	b101	0	0	0	0	0.0	AL,AL,B0,BL
56	16	b011	0	0	0	0	0.0	AL,AL,B0,BL
57	16	b200	0	0	0	0	0.0	AL,AL,B0,BL
57	16	b020	0	0	0	0	0.0	AL,AL,B0,BL
57	16	b002	0	0	0	0	0.0	AL,AL,B0,BL
57	16	b110	0	0	0	0	0.0	AL,AL,B0,BL
57	16	b101	0	0	0	0	0.0	AL,AL,B0,BL
57	16	b011	0	0	0	0	0.0	AL,AL,B0,BL
58	16	b200	0	0	0	0	0.0	AL,AL,B0,BL
58	16	b020	0	0	0	0	0.0	AL,AL,B0,BL
58	16	b002	0	0	0	0	0.0	AL,AL,B0,BL
58	16	b110	0	0	0	0	0.0	AL,AL,B0,BL
58	16	b101	0	0	0	0	0.0	AL,AL,B0,BL
58	16	b011	0	0	0	0	0.0	AL,AL,B0,BL
59	16	b200	0	0	0	0	0.0	AL,AL,B0,BL
59	16	b020	0	0	0	0	0.0	AL,AL,B0,BL
59	16	b002	0	0	0	0	0.0	AL,AL,B0,BL
59	16	b110	0	0	0	0	0.0	AL,AL,B0,BL
59	16	b101	0	0	0	0	0.0	AL,AL,B0,BL
59	16	b011	0	0	0	0	0.0	AL,AL,B0,BL
60	17	b200	0	0	0	0	0.0	A1,A2,BQ,BQ
60	17	b020	0	0	0	0	0.0	A1,A2,BQ,BQ
60	17	b002	0	0	0	0	0.0	A1,A2,BQ,BQ
60	17	b110	0	0	0	0	0.0	A1,A2,BQ,BQ
60	17	b101	0	0	0	0	0.0	A1,A2,BQ,BQ
60	17	b011	0	0	0	0	0.0	A1,A2,BQ,BQ
61	17	b200	0	0	0	0	0.0	A1,A2,BQ,BQ
61	17	b020	0	0	0	0	0.0	A1,A2,BQ,BQ
61	17	b002	0	0	0	0	0.0	A1,A2,BQ,BQ
61	17	b110	0	0	0	0	0.0	A1,A2,BQ,BQ
61	17	b101	0	0	0	0	0.0	A1,A2,BQ,BQ
61	17	b011	0	0	0	0	0.0	A1,A2,BQ,BQ
62	17	b200	0	0	0	0	0.0	A1,A2,BQ,BQ
62	17	b020	0	0	0	0	0.0	A1,A2,BQ,BQ
62	17	b002	0	0	0	0	0.0	A1,A2,BQ,BQ
62	17	b110	0	0	0	0	0.0	A1,A2,BQ,BQ
62	17	b101	0	0	0	0	0.0	A1,A2,BQ,BQ
62	17	b011	0	0	0	0	0.0	A1,A2,BQ,BQ
63	17	b200	0	0	0	0	0.0	A1,A2,BQ,BQ
63	17	b020	0	0	0	0	0.0	A1,A2,BQ,BQ
63	17	b002	0	0	0	0	0.0	A1,A2,BQ,BQ
63	17	b110	0	0	0	0	0.0	A1,A2,BQ,BQ
63	17	b101	0	0	0	0	0.0	A1,A2,BQ,BQ
63	17	b011	0	0	0	0	0.0	A1,A2,BQ,BQ
64	18	b200	1	-18243/17594	108705/17594	-50927/8797	0.011239202559416801	AL,A2,BQ,BQ
64	18	b020	1	-74857/8797	446437/8797	-431476/8797	0.03260595855609477	AL,A2,BQ,BQ
64	18	b002	0	0	0	0	0.0	AL,A2,BQ,BQ
64	18	b110	1	-111343/35188	663847/35188	-158796/8797	0.019390692198440494	AL,A2,BQ,BQ
64	18	b101	1	38371/35188	-229027/35188	56942/8797	0.003087712920393109	AL,A2,BQ,BQ
64	18	b011	1	38371/17594	-229027/17594	113884/8797	0.006175425840786218	AL,A2,BQ,BQ
65	18	b200	1	-18243/17594	108705/17594	-50927/8797	0.011239202559416801	AL,A2,BQ,BQ
65	18	b020	0	0	0	0	0.0	AL,A2,BQ,BQ
65	18	b002	0	0	0	0	0.0	AL,A2,BQ,BQ
65	18	b110	1	38371/35188	-229027/35188	56942/8797	0.003087712920393109	AL,A2,BQ,BQ
65	18	b101	1	38371/35188	-229027/35188	56942/8797	0.003087712920393109	AL,A2,BQ,BQ
65	18	b011	0	0	0	0	0.0	AL,A2,BQ,BQ
66	18	b200	1	-18243/17594	108705/17594	-50927/8797	0.011239202559416801	AL,A2,BQ,BQ
66	18	b020	0	0	0	0	0.0	AL,A2,BQ,BQ
66	18	b002	1	-74857/8797	446437/8797	-431476/8797	0.03260595855609477	AL,A2,BQ,BQ
66	18	b110	1	38371/35188	-229027/35188	56942/8797	0.003087712920393109	AL,A2,BQ,BQ
66	18	b101	1	-111343/35188	663847/35188	-158796/8797	0.019390692198440494	AL,A2,BQ,BQ
66	18	b011	1	38371/17594	-229027/17594	113884/8797	0.006175425840786218	AL,A2,BQ,BQ
67	18	b200	1	-18243/17594	108705/17594	-50927/8797	0.011239202559416801	AL,A2,BQ,BQ
67	18	b020	1	-74857/8797	446437/8797	-431476/8797	0.03260595855609477	AL,A2,BQ,BQ
67	18	b002	1	-74857/8797	446437/8797	-431476/8797	0.03260595855609477	AL,A2,BQ,BQ
67	18	b110	1	-111343/35188	663847/35188	-158796/8797	0.019390692198440494	AL,A2,BQ,BQ
67	18	b101	1	-111343/35188	663847/35188	-158796/8797	0.019390692198440494	AL,A2,BQ,BQ
67	18	b011	1	-74857/8797	446437/8797	-431476/8797	0.03260595855609477	AL,A2,BQ,BQ
68	19	b200	1	-801601/158346	4899949/158346	-2551964/79173	0.04212309690561563	A2,A2,BQ,BQ
68	19	b020	1	96683/52782	-457295/52782	36892/26391	0.061157373604657346	A2,A2,BQ,BQ
68	19	b002	1	-74857/8797	446437/8797	-431476/8797	0.03260595855609477	A2,A2,BQ,BQ
68	19	b110	1	-127888/79173	882016/79173	-1220644/79173	0.05164023525513649	A2,A2,BQ,BQ
68	19	b101	1	-2149027/316692	12935815/316692	-3217624/79173	0.0373645277308552	A2,A2,BQ,BQ
68	19	b011	1	-352459/105564	2221327/105564	-628768/26391	0.04688166608037606	A2,A2,BQ,BQ
69	19	b200	1	-801601/158346	4899949/158346	-2551964/79173	0.04212309690561563	A2,A2,BQ,BQ
69	19	b020	1	-74857/8797	446437/8797	-431476/8797	0.03260595855609477	A2,A2,BQ,BQ
69	19	b002	1	-74857/8797	446437/8797	-431476/8797	0.03260595855609477	A2,A2,BQ,BQ
69	19	b110	1	-2149027/316692	12935815/316692	-3217624/79173	0.0373645277308552	A2,A2,BQ,BQ
69	19	b101	1	-2149027/316692	12935815/316692	-3217624/79173	0.0373645277308552	A2,A2,BQ,BQ
69	19	b011	1	-74857/8797	446437/8797	-431476/8797	0.03260595855609477	A2,A2,BQ,BQ
70	19	b200	1	-801601/158346	4899949/158346	-2551964/79173	0.04212309690561563	A2,A2,BQ,BQ
70	19	b020	1	-74857/8797	446437/8797	-431476/8797	0.03260595855609477	A2,A2,BQ,BQ
70	19	b002	1	96683/52782	-457295/52782	36892/26391	0.061157373604657346	A2,A2,BQ,BQ
70	19	b110	1	-2149027/316692	12935815/316692	-3217624/79173	0.0373645277308552	A2,A2,BQ,BQ
70	19	b101	1	-127888/79173	882016/79173	-1220644/79173	0.05164023525513649	A2,A2,BQ,BQ
70	19	b011	1	-352459/105564	2221327/105564	-628768/26391	0.04688166608037606	A2,A2,BQ,BQ
71	20	b200	1	-75163/237519	1889713/950076	-2162593/950076	0.0024952954296163514	A1,A2,B0,BQ
71	20	b020	0	0	0	0	0.0	A1,A2,B0,BQ
71	20	b002	0	0	0	0	0.0	A1,A2,B0,BQ
71	20	b110	1	-250343/633384	192712/79173	-1670165/633384	0.0017196575104843083	A1,A2,B0,BQ
71	20	b101	1	-250343/633384	192712/79173	-1670165/633384	0.0017196575104843083	A1,A2,B0,BQ
71	20	b011	0	0	0	0	0.0	A1,A2,B0,BQ
72	20	b200	1	-75163/237519	1889713/950076	-2162593/950076	0.0024952954296163514	A1,A2,B0,BQ
72	20	b020	0	0	0	0	0.0	A1,A2,B0,BQ
72	20	b002	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354626	A1,A2,B0,BQ
72	20	b110	1	-250343/633384	192712/79173	-1670165/633384	0.0017196575104843083	A1,A2,B0,BQ
72	20	b101	1	-50309/316692	348017/316692	-123107/79173	0.004046571267880438	A1,A2,B0,BQ
72	20	b011	1	-250343/211128	192712/26391	-1670165/211128	0.0051589725314529255	A1,A2,B0,BQ
73	20	b200	1	-75163/237519	1889713/950076	-2162593/950076	0.0024952954296163514	A1,A2,B0,BQ
73	20	b020	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354626	A1,A2,B0,BQ
73	20	b002	0	0	0	0	0.0	A1,A2,B0,BQ
73	20	b110	1	-50309/316692	348017/316692	-123107/79173	0.004046571267880438	A1,A2,B0,BQ
73	20	b101	1	-250343/633384	192712/79173	-1670165/633384	0.0017196575104843083	A1,A2,B0,BQ
73	20	b011	1	-250343/211128	192712/26391	-1670165/211128	0.0051589725314529255	A1,A2,B0,BQ
74	21	b200	1	-1632203/1759400	2451289/439850	-9427109/1759400	0.011597884103990002	AL,A2,B0,BQ
74	21	b020	1	-424605/70376	1266495/35188	-2472165/70376	0.009494581347432345	AL,A2,B0,BQ
74	21	b002	1	-74857/8797	446437/8797	-431476/8797	0.03260595855609477	AL,A2,B0,BQ
74	21	b110	1	-547847/211128	16307653/1055640	-7759751/527820	0.015603386357191565	AL,A2,B0,BQ
74	21	b101	1	-398801/140752	5963143/351880	-2292517/140752	0.023135935558686503	AL,A2,B0,BQ
74	21	b011	1	-3328027/422256	4954747/105564	-18908353/422256	0.04480559707733227	AL,A2,B0,BQ
75	21	b200	1	-1632203/1759400	2451289/439850	-9427109/1759400	0.011597884103990002	AL,A2,B0,BQ
75	21	b020	1	-74857/8797	446437/8797	-431476/8797	0.03260595855609477	AL,A2,B0,BQ
75	21	b002	0	0	0	0	0.0	AL,A2,B0,BQ
75	21	b110	1	-398801/140752	5963143/351880	-2292517/140752	0.023135935558686503	AL,A2,B0,BQ
75	21	b101	1	547363/703760	-1614669/351880	3159479/703760	0.007845711624365233	AL,A2,B0,BQ
75	21	b011	1	38371/17594	-229027/17594	113884/8797	0.006175425840786218	AL,A2,B0,BQ
76	21	b200	1	-1632203/1759400	2451289/439850	-9427109/1759400	0.011597884103990002	AL,A2,B0,BQ
76	21	b020	0	0	0	0	0.0	AL,A2,B0,BQ
76	21	b002	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354626	AL,A2,B0,BQ
76	21	b110	1	547363/703760	-1614669/351880	3159479/703760	0.007845711624365233	AL,A2,B0,BQ
76	21	b101	1	335297/1055640	-953329/527820	1631669/1055640	0.0046603537668614215	AL,A2,B0,BQ
76	21	b011	1	-250343/211128	192712/26391	-1670165/211128	0.0051589725314529255	AL,A2,B0,BQ
77	21	b200	1	-1632203/1759400	2451289/439850	-9427109/1759400	0.011597884103990002	AL,A2,B0,BQ
77	21	b020	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354626	AL,A2,B0,BQ
77	21	b002	0	0	0	0	0.0	AL,A2,B0,BQ
77	21	b110	1	335297/1055640	-953329/527820	1631669/1055640	0.0046603537668614215	AL,A2,B0,BQ
77	21	b101	1	-80677/263910	1969051/1055640	-387767/211128	0.006744033212845288	AL,A2,B0,BQ
77	21	b011	1	38371/70376	-229027/70376	28471/8797	0.0015438564601965544	AL,A2,B0,BQ
78	21	b200	1	-1632203/1759400	2451289/439850	-9427109/1759400	0.011597884103990002	AL,A2,B0,BQ
78	21	b020	0	0	0	0	0.0	AL,A2,B0,BQ
78	21	b002	1	-424605/70376	1266495/35188	-2472165/70376	0.009494581347432345	AL,A2,B0,BQ
78	21	b110	1	-80677/263910	1969051/1055640	-387767/211128	0.006744033212845288	AL,A2,B0,BQ
78	21	b101	1	-547847/211128	16307653/1055640	-7759751/527820	0.015603386357191565	AL,A2,B0,BQ
78	21	b011	1	-84921/70376	253299/35188	-494433/70376	0.001898916269486469	AL,A2,B0,BQ
79	22	b200	1	-84921/70376	253299/35188	-494433/70376	0.001898916269486469	AL,AL,B0,BQ
79	22	b020	0	0	0	0	0.0	AL,AL,B0,BQ
79	22	b002	1	-424605/70376	1266495/35188	-2472165/70376	0.009494581347432345	AL,AL,B0,BQ
79	22	b110	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	AL,AL,B0,BQ
79	22	b101	1	-198149/70376	591031/35188	-1153677/70376	0.004430804628801761	AL,AL,B0,BQ
79	22	b011	1	-84921/70376	253299/35188	-494433/70376	0.001898916269486469	AL,AL,B0,BQ
80	22	b200	1	-84921/70376	253299/35188	-494433/70376	0.001898916269486469	AL,AL,B0,BQ
80	22	b020	1	-424605/70376	1266495/35188	-2472165/70376	0.009494581347432345	AL,AL,B0,BQ
80	22	b002	0	0	0	0	0.0	AL,AL,B0,BQ
80	22	b110	1	-198149/70376	591031/35188	-1153677/70376	0.004430804628801761	AL,AL,B0,BQ
80	22	b101	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	AL,AL,B0,BQ
80	22	b011	1	-84921/70376	253299/35188	-494433/70376	0.001898916269486469	AL,AL,B0,BQ
81	22	b200	1	-84921/70376	253299/35188	-494433/70376	0.001898916269486469	AL,AL,B0,BQ
81	22	b020	0	0	0	0	0.0	AL,AL,B0,BQ
81	22	b002	0	0	0	0	0.0	AL,AL,B0,BQ
81	22	b110	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	AL,AL,B0,BQ
81	22	b101	1	-28307/70376	84433/35188	-164811/70376	0.000632972089828823	AL,AL,B0,BQ
81	22	b011	0	0	0	0	0.0	AL,AL,B0,BQ
82	23	b200	1	-2812207/844512	8833079/422256	-19454515/844512	0.06485914890377917	A2,A2,B0,BQ
82	23	b020	1	-424605/70376	1266495/35188	-2472165/70376	0.009494581347432345	A2,A2,B0,BQ
82	23	b002	1	16136/26391	-161825/105564	-420649/105564	0.10866802785579477	A2,A2,B0,BQ
82	23	b110	1	-8165111/1689024	3097973/105564	-50256929/1689024	0.04311569690699793	A2,A2,B0,BQ
82	23	b101	1	-2553499/1689024	558659/52782	-23956141/1689024	0.09270242016117915	A2,A2,B0,BQ
82	23	b011	1	-1144727/422256	909415/52782	-8257793/422256	0.05908130460161356	A2,A2,B0,BQ
83	23	b200	1	-2812207/844512	8833079/422256	-19454515/844512	0.06485914890377917	A2,A2,B0,BQ
83	23	b020	1	16136/26391	-161825/105564	-420649/105564	0.10866802785579477	A2,A2,B0,BQ
83	23	b002	1	96683/52782	-457295/52782	36892/26391	0.061157373604657346	A2,A2,B0,BQ
83	23	b110	1	-2553499/1689024	558659/52782	-23956141/1689024	0.09270242016117915	A2,A2,B0,BQ
83	23	b101	1	-507641/563008	493957/70376	-6470135/563008	0.06894709303561043	A2,A2,B0,BQ
83	23	b011	1	16136/26391	-161825/105564	-420649/105564	0.10866802785579477	A2,A2,B0,BQ
84	23	b200	1	-2812207/844512	8833079/422256	-19454515/844512	0.06485914890377917	A2,A2,B0,BQ
84	23	b020	1	96683/52782	-457295/52782	36892/26391	0.061157373604657346	A2,A2,B0,BQ
84	23	b002	1	-74857/8797	446437/8797	-431476/8797	0.03260595855609477	A2,A2,B0,BQ
84	23	b110	1	-507641/563008	493957/70376	-6470135/563008	0.06894709303561043	A2,A2,B0,BQ
84	23	b101	1	-10256123/1689024	7753705/211128	-62012645/1689024	0.05467138551132915	A2,A2,B0,BQ
84	23	b011	1	-352459/105564	2221327/105564	-628768/26391	0.04688166608037606	A2,A2,B0,BQ
85	23	b200	1	-2812207/844512	8833079/422256	-19454515/844512	0.06485914890377917	A2,A2,B0,BQ
85	23	b020	1	-74857/8797	446437/8797	-431476/8797	0.03260595855609477	A2,A2,B0,BQ
85	23	b002	1	-424605/70376	1266495/35188	-2472165/70376	0.009494581347432345	A2,A2,B0,BQ
85	23	b110	1	-10256123/1689024	7753705/211128	-62012645/1689024	0.05467138551132915	A2,A2,B0,BQ
85	23	b101	1	-8165111/1689024	3097973/105564	-50256929/1689024	0.04311569690699793	A2,A2,B0,BQ
85	23	b011	1	-3328027/422256	4954747/105564	-18908353/422256	0.04480559707733227	A2,A2,B0,BQ
86	24	b200	1	16402/237519	1554635/950076	-6058709/950076	0.12978387418963364	A2,A2,B0,B0
86	24	b020	1	16136/26391	-161825/105564	-420649/105564	0.10866802785579477	A2,A2,B0,B0
86	24	b002	1	-10713/17594	49245/8797	-164811/17594	0.1561786821069322	A2,A2,B0,B0
86	24	b110	1	32405/158346	133645/158346	-457541/79173	0.12450491260617391	A2,A2,B0,B0
86	24	b101	1	-10713/17594	49245/8797	-164811/17594	0.1561786821069322	A2,A2,B0,B0
86	24	b011	1	-10713/17594	49245/8797	-164811/17594	0.1561786821069322	A2,A2,B0,B0
87	24	b200	1	16402/237519	1554635/950076	-6058709/950076	0.12978387418963364	A2,A2,B0,B0
87	24	b020	1	-10713/17594	49245/8797	-164811/17594	0.1561786821069322	A2,A2,B0,B0
87	24	b002	1	96683/52782	-457295/52782	36892/26391	0.061157373604657346	A2,A2,B0,B0
87	24	b110	1	-10713/17594	49245/8797	-164811/17594	0.1561786821069322	A2,A2,B0,B0
87	24	b101	1	16136/26391	-161825/105564	-420649/105564	0.10866802785579477	A2,A2,B0,B0
87	24	b011	1	-10713/17594	49245/8797	-164811/17594	0.1561786821069322	A2,A2,B0,B0
88	24	b200	1	16402/237519	1554635/950076	-6058709/950076	0.12978387418963364	A2,A2,B0,B0
88	24	b020	1	96683/52782	-457295/52782	36892/26391	0.061157373604657346	A2,A2,B0,B0
88	24	b002	1	16136/26391	-161825/105564	-420649/105564	0.10866802785579477	A2,A2,B0,B0
88	24	b110	1	16136/26391	-161825/105564	-420649/105564	0.10866802785579477	A2,A2,B0,B0
88	24	b101	1	32405/158346	133645/158346	-457541/79173	0.12450491260617391	A2,A2,B0,B0
88	24	b011	1	16136/26391	-161825/105564	-420649/105564	0.10866802785579477	A2,A2,B0,B0


==> anc/continuum/rebuilt/cells.json <==
[
  {
    "cell": 1,
    "vertices": [
      [
        "0;0;0",
        "0;0;0"
      ],
      [
        "-33/152;185/76;-401/152",
        "0;0;0"
      ],
      [
        "-33/152;185/76;-401/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "centre": [
      "-11/76;185/114;-401/228",
      "-11/152;185/228;-401/456"
    ],
    "pieces": [
      "A0",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "13/152;-8/19;67/152"
  },
  {
    "cell": 2,
    "vertices": [
      [
        "-33/152;185/76;-401/152",
        "0;0;0"
      ],
      [
        "33/152;-33/76;401/152",
        "0;0;0"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "-33/152;185/76;-401/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "centre": [
      "0;1;0",
      "-33/304;185/152;-401/304"
    ],
    "pieces": [
      "A0",
      "A2",
      "BL",
      "BQ"
    ],
    "area": "-1/4;3/2;-5/4"
  },
  {
    "cell": 3,
    "vertices": [
      [
        "33/152;-33/76;401/152",
        "0;0;0"
      ],
      [
        "0;2;0",
        "0;0;0"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "centre": [
      "11/76;43/114;401/228",
      "-11/152;185/228;-401/456"
    ],
    "pieces": [
      "A0",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "13/152;-8/19;67/152"
  },
  {
    "cell": 4,
    "vertices": [
      [
        "0;2;0",
        "0;0;0"
      ],
      [
        "5/38;90/19;-401/38",
        "0;0;0"
      ],
      [
        "43/76;71/38;-401/76",
        "33/76;-109/38;401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/152;185/76;-401/152"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "centre": [
      "45/152;763/380;-2807/760",
      "0;2/5;0"
    ],
    "pieces": [
      "A1",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "-27/152;40/19;-677/152"
  },
  {
    "cell": 5,
    "vertices": [
      [
        "5/38;90/19;-401/38",
        "0;0;0"
      ],
      [
        "43/76;71/38;-401/76",
        "0;0;0"
      ],
      [
        "43/76;71/38;-401/76",
        "33/76;-109/38;401/76"
      ]
    ],
    "centre": [
      "8/19;161/57;-401/57",
      "11/76;-109/114;401/228"
    ],
    "pieces": [
      "A1",
      "AL",
      "BQ",
      "BQ"
    ],
    "area": "3/19;-25/19;52/19"
  },
  {
    "cell": 6,
    "vertices": [
      [
        "-13/152;545/76;-2005/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/152;185/76;-401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "33/76;-109/38;401/76"
      ]
    ],
    "centre": [
      "53/152;829/228;-1203/152",
      "0;2/3;0"
    ],
    "pieces": [
      "A1",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "75/152;-123/38;673/152"
  },
  {
    "cell": 7,
    "vertices": [
      [
        "43/76;71/38;-401/76",
        "0;0;0"
      ],
      [
        "71/38;-128/19;401/38",
        "0;0;0"
      ],
      [
        "1;0;0",
        "-33/38;128/19;-401/38"
      ],
      [
        "53/152;327/76;-1203/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "-13/152;545/76;-2005/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "33/76;-109/38;401/76"
      ]
    ],
    "centre": [
      "27/38;161/114;-401/114",
      "-11/76;83/57;-401/228"
    ],
    "pieces": [
      "A1",
      "AL",
      "B0",
      "BQ"
    ],
    "area": "-71/38;503/38;-381/19"
  },
  {
    "cell": 8,
    "vertices": [
      [
        "71/38;-128/19;401/38",
        "0;0;0"
      ],
      [
        "1;0;0",
        "0;0;0"
      ],
      [
        "1;0;0",
        "-33/38;128/19;-401/38"
      ]
    ],
    "centre": [
      "49/38;-128/57;401/114",
      "-11/38;128/57;-401/114"
    ],
    "pieces": [
      "A1",
      "A1",
      "B0",
      "BQ"
    ],
    "area": "31/38;-107/19;161/19"
  },
  {
    "cell": 9,
    "vertices": [
      [
        "1;0;0",
        "-33/38;128/19;-401/38"
      ],
      [
        "1;0;0",
        "-33/152;185/76;-401/152"
      ],
      [
        "53/152;327/76;-1203/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "centre": [
      "119/152;109/76;-401/152",
      "-33/76;147/38;-401/76"
    ],
    "pieces": [
      "AL",
      "AL",
      "B0",
      "BQ"
    ],
    "area": "27/76;-225/76;117/19"
  },
  {
    "cell": 10,
    "vertices": [
      [
        "0;1;0",
        "0;1;0"
      ],
      [
        "-33/152;185/76;-401/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "centre": [
      "0;1;0",
      "-11/76;223/114;-401/228"
    ],
    "pieces": [
      "A0",
      "A2",
      "BL",
      "BL"
    ],
    "area": "3/38;-25/38;26/19"
  },
  {
    "cell": 11,
    "vertices": [
      [
        "33/152;-33/76;401/152",
        "33/152;-33/76;401/152"
      ],
      [
        "0;1;0",
        "0;1;0"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "centre": [
      "11/76;5/114;401/228",
      "0;1;0"
    ],
    "pieces": [
      "A1",
      "A2",
      "BL",
      "BL"
    ],
    "area": "3/38;-25/38;26/19"
  },
  {
    "cell": 12,
    "vertices": [
      [
        "43/76;71/38;-401/76",
        "33/152;-33/76;401/152"
      ],
      [
        "33/152;-33/76;401/152",
        "33/152;-33/76;401/152"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/152;185/76;-401/152"
      ]
    ],
    "centre": [
      "119/304;109/152;-401/304",
      "0;1;0"
    ],
    "pieces": [
      "A1",
      "A2",
      "BQ",
      "BL"
    ],
    "area": "11/76;27/38;-449/76"
  },
  {
    "cell": 13,
    "vertices": [
      [
        "-13/152;545/76;-2005/152",
        "33/152;-33/76;401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "33/152;-33/76;401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/152;185/76;-401/152"
      ],
      [
        "-13/152;545/76;-2005/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "5/38;109/19;-401/38",
        "0;1;0"
      ]
    ],
    "centre": [
      "83/380;181/38;-3609/380",
      "0;1;0"
    ],
    "pieces": [
      "A1",
      "A2",
      "B0",
      "BL"
    ],
    "area": "-37/76;66/19;-407/76"
  },
  {
    "cell": 14,
    "vertices": [
      [
        "-13/152;545/76;-2005/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "53/152;327/76;-1203/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "5/38;109/19;-401/38",
        "0;1;0"
      ]
    ],
    "centre": [
      "5/38;109/19;-401/38",
      "-11/76;223/114;-401/228"
    ],
    "pieces": [
      "A1",
      "AL",
      "B0",
      "BL"
    ],
    "area": "3/38;-25/38;26/19"
  },
  {
    "cell": 15,
    "vertices": [
      [
        "53/152;327/76;-1203/152",
        "33/152;-33/76;401/152"
      ],
      [
        "-13/152;545/76;-2005/152",
        "33/152;-33/76;401/152"
      ],
      [
        "5/38;109/19;-401/38",
        "0;1;0"
      ]
    ],
    "centre": [
      "5/38;109/19;-401/38",
      "11/76;5/114;401/228"
    ],
    "pieces": [
      "AL",
      "A2",
      "B0",
      "BL"
    ],
    "area": "3/38;-25/38;26/19"
  },
  {
    "cell": 16,
    "vertices": [
      [
        "1;0;0",
        "-33/152;185/76;-401/152"
      ],
      [
        "1;0;0",
        "33/152;-33/76;401/152"
      ],
      [
        "53/152;327/76;-1203/152",
        "33/152;-33/76;401/152"
      ],
      [
        "5/38;109/19;-401/38",
        "0;1;0"
      ],
      [
        "53/152;327/76;-1203/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "centre": [
      "43/76;109/38;-401/76",
      "0;1;0"
    ],
    "pieces": [
      "AL",
      "AL",
      "B0",
      "BL"
    ],
    "area": "21/38;-175/38;182/19"
  },
  {
    "cell": 17,
    "vertices": [
      [
        "5/76;64/19;-401/76",
        "5/76;64/19;-401/76"
      ],
      [
        "33/152;-33/76;401/152",
        "33/152;-33/76;401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "33/152;-33/76;401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/76;185/38;-401/76"
      ]
    ],
    "centre": [
      "215/608;507/304;-2005/608",
      "5/304;35/19;-401/304"
    ],
    "pieces": [
      "A1",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "-49/152;53/38;373/152"
  },
  {
    "cell": 18,
    "vertices": [
      [
        "71/76;-45/19;401/76",
        "71/76;-45/19;401/76"
      ],
      [
        "5/76;64/19;-401/76",
        "5/76;64/19;-401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/76;185/38;-401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "99/76;-251/38;1203/76"
      ]
    ],
    "centre": [
      "81/152;45/38;-401/152",
      "71/152;-7/38;401/152"
    ],
    "pieces": [
      "AL",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "3/19;70/19;-385/19"
  },
  {
    "cell": 19,
    "vertices": [
      [
        "43/76;71/38;-401/76",
        "43/76;71/38;-401/76"
      ],
      [
        "71/76;-45/19;401/76",
        "71/76;-45/19;401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "99/76;-251/38;1203/76"
      ]
    ],
    "centre": [
      "157/228;26/57;-401/228",
      "71/76;-45/19;401/76"
    ],
    "pieces": [
      "A2",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "7/76;-197/38;1711/76"
  },
  {
    "cell": 20,
    "vertices": [
      [
        "43/76;71/38;-401/76",
        "-33/76;185/38;-401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "33/152;-33/76;401/152"
      ],
      [
        "-13/152;545/76;-2005/152",
        "33/152;-33/76;401/152"
      ]
    ],
    "centre": [
      "53/152;829/228;-1203/152",
      "0;4/3;0"
    ],
    "pieces": [
      "A1",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "75/152;-123/38;673/152"
  },
  {
    "cell": 21,
    "vertices": [
      [
        "1;0;0",
        "33/38;-90/19;401/38"
      ],
      [
        "43/76;71/38;-401/76",
        "99/76;-251/38;1203/76"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/76;185/38;-401/76"
      ],
      [
        "-13/152;545/76;-2005/152",
        "33/152;-33/76;401/152"
      ],
      [
        "53/152;327/76;-1203/152",
        "33/152;-33/76;401/152"
      ]
    ],
    "centre": [
      "91/190;289/95;-1203/190",
      "33/76;-279/190;401/76"
    ],
    "pieces": [
      "AL",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "-17/38;53/38;87/19"
  },
  {
    "cell": 22,
    "vertices": [
      [
        "1;0;0",
        "33/152;-33/76;401/152"
      ],
      [
        "1;0;0",
        "33/38;-90/19;401/38"
      ],
      [
        "53/152;327/76;-1203/152",
        "33/152;-33/76;401/152"
      ]
    ],
    "centre": [
      "119/152;109/76;-401/152",
      "33/76;-71/38;401/76"
    ],
    "pieces": [
      "AL",
      "AL",
      "B0",
      "BQ"
    ],
    "area": "27/76;-225/76;117/19"
  },
  {
    "cell": 23,
    "vertices": [
      [
        "1;0;0",
        "33/38;-90/19;401/38"
      ],
      [
        "1;0;0",
        "43/76;71/38;-401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "43/76;71/38;-401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "99/76;-251/38;1203/76"
      ]
    ],
    "centre": [
      "119/152;71/76;-401/152",
      "251/304;-289/152;1203/304"
    ],
    "pieces": [
      "A2",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "-9/76;237/38;-1923/76"
  },
  {
    "cell": 24,
    "vertices": [
      [
        "1;0;0",
        "43/76;71/38;-401/76"
      ],
      [
        "1;0;0",
        "1;0;0"
      ],
      [
        "43/76;71/38;-401/76",
        "43/76;71/38;-401/76"
      ]
    ],
    "centre": [
      "65/76;71/114;-401/228",
      "27/38;71/57;-401/114"
    ],
    "pieces": [
      "A2",
      "A2",
      "B0",
      "B0"
    ],
    "area": "5/76;-43/38;359/76"
  }
]


==> anc/continuum/rebuilt/summary.json <==
{
  "method": "exact closed half-plane splitting; polygon vertex-average centroid fans",
  "source_inputs": "none; breakpoints rebuilt algebraically from p",
  "breakpoint_lines": [
    [
      "u=e",
      2
    ],
    [
      "v=e",
      3
    ],
    [
      "u=f",
      5
    ],
    [
      "v=f",
      6
    ],
    [
      "u=g",
      9
    ],
    [
      "v=g",
      10
    ],
    [
      "u+v=2p",
      12
    ],
    [
      "u-v=2(1-p)",
      12
    ],
    [
      "u+v=2c",
      16
    ],
    [
      "u-v=2(1-c)",
      17
    ],
    [
      "u+v=2d",
      19
    ],
    [
      "u-v=2(1-d)",
      24
    ]
  ],
  "cell_count": 24,
  "triangle_count": 88,
  "total_area": "1/2"
}


==> anc/continuum/rebuilt/triangles.json <==
[
  {
    "triangle": 1,
    "cell": 1,
    "vertices": [
      [
        "-11/76;185/114;-401/228",
        "-11/152;185/228;-401/456"
      ],
      [
        "0;0;0",
        "0;0;0"
      ],
      [
        "-33/152;185/76;-401/152",
        "0;0;0"
      ]
    ],
    "pieces": [
      "A0",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "13/456;-8/57;67/456"
  },
  {
    "triangle": 2,
    "cell": 1,
    "vertices": [
      [
        "-11/76;185/114;-401/228",
        "-11/152;185/228;-401/456"
      ],
      [
        "-33/152;185/76;-401/152",
        "0;0;0"
      ],
      [
        "-33/152;185/76;-401/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A0",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "13/456;-8/57;67/456"
  },
  {
    "triangle": 3,
    "cell": 1,
    "vertices": [
      [
        "-11/76;185/114;-401/228",
        "-11/152;185/228;-401/456"
      ],
      [
        "-33/152;185/76;-401/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "0;0;0",
        "0;0;0"
      ]
    ],
    "pieces": [
      "A0",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "13/456;-8/57;67/456"
  },
  {
    "triangle": 4,
    "cell": 2,
    "vertices": [
      [
        "0;1;0",
        "-33/304;185/152;-401/304"
      ],
      [
        "-33/152;185/76;-401/152",
        "0;0;0"
      ],
      [
        "33/152;-33/76;401/152",
        "0;0;0"
      ]
    ],
    "pieces": [
      "A0",
      "A2",
      "BL",
      "BQ"
    ],
    "area": "-1/16;3/8;-5/16"
  },
  {
    "triangle": 5,
    "cell": 2,
    "vertices": [
      [
        "0;1;0",
        "-33/304;185/152;-401/304"
      ],
      [
        "33/152;-33/76;401/152",
        "0;0;0"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A0",
      "A2",
      "BL",
      "BQ"
    ],
    "area": "-1/16;3/8;-5/16"
  },
  {
    "triangle": 6,
    "cell": 2,
    "vertices": [
      [
        "0;1;0",
        "-33/304;185/152;-401/304"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "-33/152;185/76;-401/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A0",
      "A2",
      "BL",
      "BQ"
    ],
    "area": "-1/16;3/8;-5/16"
  },
  {
    "triangle": 7,
    "cell": 2,
    "vertices": [
      [
        "0;1;0",
        "-33/304;185/152;-401/304"
      ],
      [
        "-33/152;185/76;-401/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "-33/152;185/76;-401/152",
        "0;0;0"
      ]
    ],
    "pieces": [
      "A0",
      "A2",
      "BL",
      "BQ"
    ],
    "area": "-1/16;3/8;-5/16"
  },
  {
    "triangle": 8,
    "cell": 3,
    "vertices": [
      [
        "11/76;43/114;401/228",
        "-11/152;185/228;-401/456"
      ],
      [
        "33/152;-33/76;401/152",
        "0;0;0"
      ],
      [
        "0;2;0",
        "0;0;0"
      ]
    ],
    "pieces": [
      "A0",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "13/456;-8/57;67/456"
  },
  {
    "triangle": 9,
    "cell": 3,
    "vertices": [
      [
        "11/76;43/114;401/228",
        "-11/152;185/228;-401/456"
      ],
      [
        "0;2;0",
        "0;0;0"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A0",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "13/456;-8/57;67/456"
  },
  {
    "triangle": 10,
    "cell": 3,
    "vertices": [
      [
        "11/76;43/114;401/228",
        "-11/152;185/228;-401/456"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "33/152;-33/76;401/152",
        "0;0;0"
      ]
    ],
    "pieces": [
      "A0",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "13/456;-8/57;67/456"
  },
  {
    "triangle": 11,
    "cell": 4,
    "vertices": [
      [
        "45/152;763/380;-2807/760",
        "0;2/5;0"
      ],
      [
        "0;2;0",
        "0;0;0"
      ],
      [
        "5/38;90/19;-401/38",
        "0;0;0"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "7/190;12/95;-227/190"
  },
  {
    "triangle": 12,
    "cell": 4,
    "vertices": [
      [
        "45/152;763/380;-2807/760",
        "0;2/5;0"
      ],
      [
        "5/38;90/19;-401/38",
        "0;0;0"
      ],
      [
        "43/76;71/38;-401/76",
        "33/76;-109/38;401/76"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "-69/760;411/380;-2241/760"
  },
  {
    "triangle": 13,
    "cell": 4,
    "vertices": [
      [
        "45/152;763/380;-2807/760",
        "0;2/5;0"
      ],
      [
        "43/76;71/38;-401/76",
        "33/76;-109/38;401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "-87/760;11/19;31/760"
  },
  {
    "triangle": 14,
    "cell": 4,
    "vertices": [
      [
        "45/152;763/380;-2807/760",
        "0;2/5;0"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/152;185/76;-401/152"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "1/190;3/76;79/380"
  },
  {
    "triangle": 15,
    "cell": 4,
    "vertices": [
      [
        "45/152;763/380;-2807/760",
        "0;2/5;0"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "0;2;0",
        "0;0;0"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "-11/760;53/190;-85/152"
  },
  {
    "triangle": 16,
    "cell": 5,
    "vertices": [
      [
        "8/19;161/57;-401/57",
        "11/76;-109/114;401/228"
      ],
      [
        "5/38;90/19;-401/38",
        "0;0;0"
      ],
      [
        "43/76;71/38;-401/76",
        "0;0;0"
      ]
    ],
    "pieces": [
      "A1",
      "AL",
      "BQ",
      "BQ"
    ],
    "area": "1/19;-25/57;52/57"
  },
  {
    "triangle": 17,
    "cell": 5,
    "vertices": [
      [
        "8/19;161/57;-401/57",
        "11/76;-109/114;401/228"
      ],
      [
        "43/76;71/38;-401/76",
        "0;0;0"
      ],
      [
        "43/76;71/38;-401/76",
        "33/76;-109/38;401/76"
      ]
    ],
    "pieces": [
      "A1",
      "AL",
      "BQ",
      "BQ"
    ],
    "area": "1/19;-25/57;52/57"
  },
  {
    "triangle": 18,
    "cell": 5,
    "vertices": [
      [
        "8/19;161/57;-401/57",
        "11/76;-109/114;401/228"
      ],
      [
        "43/76;71/38;-401/76",
        "33/76;-109/38;401/76"
      ],
      [
        "5/38;90/19;-401/38",
        "0;0;0"
      ]
    ],
    "pieces": [
      "A1",
      "AL",
      "BQ",
      "BQ"
    ],
    "area": "1/19;-25/57;52/57"
  },
  {
    "triangle": 19,
    "cell": 6,
    "vertices": [
      [
        "53/152;829/228;-1203/152",
        "0;2/3;0"
      ],
      [
        "-13/152;545/76;-2005/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "25/152;-41/38;673/456"
  },
  {
    "triangle": 20,
    "cell": 6,
    "vertices": [
      [
        "53/152;829/228;-1203/152",
        "0;2/3;0"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/152;185/76;-401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "33/76;-109/38;401/76"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "25/152;-41/38;673/456"
  },
  {
    "triangle": 21,
    "cell": 6,
    "vertices": [
      [
        "53/152;829/228;-1203/152",
        "0;2/3;0"
      ],
      [
        "43/76;71/38;-401/76",
        "33/76;-109/38;401/76"
      ],
      [
        "-13/152;545/76;-2005/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "25/152;-41/38;673/456"
  },
  {
    "triangle": 22,
    "cell": 7,
    "vertices": [
      [
        "27/38;161/114;-401/114",
        "-11/76;83/57;-401/228"
      ],
      [
        "43/76;71/38;-401/76",
        "0;0;0"
      ],
      [
        "71/38;-128/19;401/38",
        "0;0;0"
      ]
    ],
    "pieces": [
      "A1",
      "AL",
      "B0",
      "BQ"
    ],
    "area": "-69/304;221/152;-493/304"
  },
  {
    "triangle": 23,
    "cell": 7,
    "vertices": [
      [
        "27/38;161/114;-401/114",
        "-11/76;83/57;-401/228"
      ],
      [
        "71/38;-128/19;401/38",
        "0;0;0"
      ],
      [
        "1;0;0",
        "-33/38;128/19;-401/38"
      ]
    ],
    "pieces": [
      "A1",
      "AL",
      "B0",
      "BQ"
    ],
    "area": "-385/456;483/76;-5033/456"
  },
  {
    "triangle": 24,
    "cell": 7,
    "vertices": [
      [
        "27/38;161/114;-401/114",
        "-11/76;83/57;-401/228"
      ],
      [
        "1;0;0",
        "-33/38;128/19;-401/38"
      ],
      [
        "53/152;327/76;-1203/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A1",
      "AL",
      "B0",
      "BQ"
    ],
    "area": "-93/304;321/152;-909/304"
  },
  {
    "triangle": 25,
    "cell": 7,
    "vertices": [
      [
        "27/38;161/114;-401/114",
        "-11/76;83/57;-401/228"
      ],
      [
        "53/152;327/76;-1203/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "-13/152;545/76;-2005/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A1",
      "AL",
      "B0",
      "BQ"
    ],
    "area": "-15/304;121/456;-77/912"
  },
  {
    "triangle": 26,
    "cell": 7,
    "vertices": [
      [
        "27/38;161/114;-401/114",
        "-11/76;83/57;-401/228"
      ],
      [
        "-13/152;545/76;-2005/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "33/76;-109/38;401/76"
      ]
    ],
    "pieces": [
      "A1",
      "AL",
      "B0",
      "BQ"
    ],
    "area": "-215/456;785/228;-2555/456"
  },
  {
    "triangle": 27,
    "cell": 7,
    "vertices": [
      [
        "27/38;161/114;-401/114",
        "-11/76;83/57;-401/228"
      ],
      [
        "43/76;71/38;-401/76",
        "33/76;-109/38;401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "0;0;0"
      ]
    ],
    "pieces": [
      "A1",
      "AL",
      "B0",
      "BQ"
    ],
    "area": "9/304;-179/456;1171/912"
  },
  {
    "triangle": 28,
    "cell": 8,
    "vertices": [
      [
        "49/38;-128/57;401/114",
        "-11/38;128/57;-401/114"
      ],
      [
        "71/38;-128/19;401/38",
        "0;0;0"
      ],
      [
        "1;0;0",
        "0;0;0"
      ]
    ],
    "pieces": [
      "A1",
      "A1",
      "B0",
      "BQ"
    ],
    "area": "31/114;-107/57;161/57"
  },
  {
    "triangle": 29,
    "cell": 8,
    "vertices": [
      [
        "49/38;-128/57;401/114",
        "-11/38;128/57;-401/114"
      ],
      [
        "1;0;0",
        "0;0;0"
      ],
      [
        "1;0;0",
        "-33/38;128/19;-401/38"
      ]
    ],
    "pieces": [
      "A1",
      "A1",
      "B0",
      "BQ"
    ],
    "area": "31/114;-107/57;161/57"
  },
  {
    "triangle": 30,
    "cell": 8,
    "vertices": [
      [
        "49/38;-128/57;401/114",
        "-11/38;128/57;-401/114"
      ],
      [
        "1;0;0",
        "-33/38;128/19;-401/38"
      ],
      [
        "71/38;-128/19;401/38",
        "0;0;0"
      ]
    ],
    "pieces": [
      "A1",
      "A1",
      "B0",
      "BQ"
    ],
    "area": "31/114;-107/57;161/57"
  },
  {
    "triangle": 31,
    "cell": 9,
    "vertices": [
      [
        "119/152;109/76;-401/152",
        "-33/76;147/38;-401/76"
      ],
      [
        "1;0;0",
        "-33/38;128/19;-401/38"
      ],
      [
        "1;0;0",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "AL",
      "AL",
      "B0",
      "BQ"
    ],
    "area": "9/76;-75/76;39/19"
  },
  {
    "triangle": 32,
    "cell": 9,
    "vertices": [
      [
        "119/152;109/76;-401/152",
        "-33/76;147/38;-401/76"
      ],
      [
        "1;0;0",
        "-33/152;185/76;-401/152"
      ],
      [
        "53/152;327/76;-1203/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "AL",
      "AL",
      "B0",
      "BQ"
    ],
    "area": "9/76;-75/76;39/19"
  },
  {
    "triangle": 33,
    "cell": 9,
    "vertices": [
      [
        "119/152;109/76;-401/152",
        "-33/76;147/38;-401/76"
      ],
      [
        "53/152;327/76;-1203/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "1;0;0",
        "-33/38;128/19;-401/38"
      ]
    ],
    "pieces": [
      "AL",
      "AL",
      "B0",
      "BQ"
    ],
    "area": "9/76;-75/76;39/19"
  },
  {
    "triangle": 34,
    "cell": 10,
    "vertices": [
      [
        "0;1;0",
        "-11/76;223/114;-401/228"
      ],
      [
        "0;1;0",
        "0;1;0"
      ],
      [
        "-33/152;185/76;-401/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A0",
      "A2",
      "BL",
      "BL"
    ],
    "area": "1/38;-25/114;26/57"
  },
  {
    "triangle": 35,
    "cell": 10,
    "vertices": [
      [
        "0;1;0",
        "-11/76;223/114;-401/228"
      ],
      [
        "-33/152;185/76;-401/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A0",
      "A2",
      "BL",
      "BL"
    ],
    "area": "1/38;-25/114;26/57"
  },
  {
    "triangle": 36,
    "cell": 10,
    "vertices": [
      [
        "0;1;0",
        "-11/76;223/114;-401/228"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "0;1;0",
        "0;1;0"
      ]
    ],
    "pieces": [
      "A0",
      "A2",
      "BL",
      "BL"
    ],
    "area": "1/38;-25/114;26/57"
  },
  {
    "triangle": 37,
    "cell": 11,
    "vertices": [
      [
        "11/76;5/114;401/228",
        "0;1;0"
      ],
      [
        "33/152;-33/76;401/152",
        "33/152;-33/76;401/152"
      ],
      [
        "0;1;0",
        "0;1;0"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "BL",
      "BL"
    ],
    "area": "1/38;-25/114;26/57"
  },
  {
    "triangle": 38,
    "cell": 11,
    "vertices": [
      [
        "11/76;5/114;401/228",
        "0;1;0"
      ],
      [
        "0;1;0",
        "0;1;0"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "BL",
      "BL"
    ],
    "area": "1/38;-25/114;26/57"
  },
  {
    "triangle": 39,
    "cell": 11,
    "vertices": [
      [
        "11/76;5/114;401/228",
        "0;1;0"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "33/152;-33/76;401/152",
        "33/152;-33/76;401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "BL",
      "BL"
    ],
    "area": "1/38;-25/114;26/57"
  },
  {
    "triangle": 40,
    "cell": 12,
    "vertices": [
      [
        "119/304;109/152;-401/304",
        "0;1;0"
      ],
      [
        "43/76;71/38;-401/76",
        "33/152;-33/76;401/152"
      ],
      [
        "33/152;-33/76;401/152",
        "33/152;-33/76;401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "BQ",
      "BL"
    ],
    "area": "11/304;27/152;-449/304"
  },
  {
    "triangle": 41,
    "cell": 12,
    "vertices": [
      [
        "119/304;109/152;-401/304",
        "0;1;0"
      ],
      [
        "33/152;-33/76;401/152",
        "33/152;-33/76;401/152"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "BQ",
      "BL"
    ],
    "area": "11/304;27/152;-449/304"
  },
  {
    "triangle": 42,
    "cell": 12,
    "vertices": [
      [
        "119/304;109/152;-401/304",
        "0;1;0"
      ],
      [
        "33/152;-33/76;401/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "BQ",
      "BL"
    ],
    "area": "11/304;27/152;-449/304"
  },
  {
    "triangle": 43,
    "cell": 12,
    "vertices": [
      [
        "119/304;109/152;-401/304",
        "0;1;0"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/152;185/76;-401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "33/152;-33/76;401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "BQ",
      "BL"
    ],
    "area": "11/304;27/152;-449/304"
  },
  {
    "triangle": 44,
    "cell": 13,
    "vertices": [
      [
        "83/380;181/38;-3609/380",
        "0;1;0"
      ],
      [
        "-13/152;545/76;-2005/152",
        "33/152;-33/76;401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "33/152;-33/76;401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "B0",
      "BL"
    ],
    "area": "-43/304;157/152;-511/304"
  },
  {
    "triangle": 45,
    "cell": 13,
    "vertices": [
      [
        "83/380;181/38;-3609/380",
        "0;1;0"
      ],
      [
        "43/76;71/38;-401/76",
        "33/152;-33/76;401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "B0",
      "BL"
    ],
    "area": "-117/760;421/380;-265/152"
  },
  {
    "triangle": 46,
    "cell": 13,
    "vertices": [
      [
        "83/380;181/38;-3609/380",
        "0;1;0"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/152;185/76;-401/152"
      ],
      [
        "-13/152;545/76;-2005/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "B0",
      "BL"
    ],
    "area": "-43/304;157/152;-511/304"
  },
  {
    "triangle": 47,
    "cell": 13,
    "vertices": [
      [
        "83/380;181/38;-3609/380",
        "0;1;0"
      ],
      [
        "-13/152;545/76;-2005/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "5/38;109/19;-401/38",
        "0;1;0"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "B0",
      "BL"
    ],
    "area": "-1/40;3/20;-1/8"
  },
  {
    "triangle": 48,
    "cell": 13,
    "vertices": [
      [
        "83/380;181/38;-3609/380",
        "0;1;0"
      ],
      [
        "5/38;109/19;-401/38",
        "0;1;0"
      ],
      [
        "-13/152;545/76;-2005/152",
        "33/152;-33/76;401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "B0",
      "BL"
    ],
    "area": "-1/40;3/20;-1/8"
  },
  {
    "triangle": 49,
    "cell": 14,
    "vertices": [
      [
        "5/38;109/19;-401/38",
        "-11/76;223/114;-401/228"
      ],
      [
        "-13/152;545/76;-2005/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "53/152;327/76;-1203/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A1",
      "AL",
      "B0",
      "BL"
    ],
    "area": "1/38;-25/114;26/57"
  },
  {
    "triangle": 50,
    "cell": 14,
    "vertices": [
      [
        "5/38;109/19;-401/38",
        "-11/76;223/114;-401/228"
      ],
      [
        "53/152;327/76;-1203/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "5/38;109/19;-401/38",
        "0;1;0"
      ]
    ],
    "pieces": [
      "A1",
      "AL",
      "B0",
      "BL"
    ],
    "area": "1/38;-25/114;26/57"
  },
  {
    "triangle": 51,
    "cell": 14,
    "vertices": [
      [
        "5/38;109/19;-401/38",
        "-11/76;223/114;-401/228"
      ],
      [
        "5/38;109/19;-401/38",
        "0;1;0"
      ],
      [
        "-13/152;545/76;-2005/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "A1",
      "AL",
      "B0",
      "BL"
    ],
    "area": "1/38;-25/114;26/57"
  },
  {
    "triangle": 52,
    "cell": 15,
    "vertices": [
      [
        "5/38;109/19;-401/38",
        "11/76;5/114;401/228"
      ],
      [
        "53/152;327/76;-1203/152",
        "33/152;-33/76;401/152"
      ],
      [
        "-13/152;545/76;-2005/152",
        "33/152;-33/76;401/152"
      ]
    ],
    "pieces": [
      "AL",
      "A2",
      "B0",
      "BL"
    ],
    "area": "1/38;-25/114;26/57"
  },
  {
    "triangle": 53,
    "cell": 15,
    "vertices": [
      [
        "5/38;109/19;-401/38",
        "11/76;5/114;401/228"
      ],
      [
        "-13/152;545/76;-2005/152",
        "33/152;-33/76;401/152"
      ],
      [
        "5/38;109/19;-401/38",
        "0;1;0"
      ]
    ],
    "pieces": [
      "AL",
      "A2",
      "B0",
      "BL"
    ],
    "area": "1/38;-25/114;26/57"
  },
  {
    "triangle": 54,
    "cell": 15,
    "vertices": [
      [
        "5/38;109/19;-401/38",
        "11/76;5/114;401/228"
      ],
      [
        "5/38;109/19;-401/38",
        "0;1;0"
      ],
      [
        "53/152;327/76;-1203/152",
        "33/152;-33/76;401/152"
      ]
    ],
    "pieces": [
      "AL",
      "A2",
      "B0",
      "BL"
    ],
    "area": "1/38;-25/114;26/57"
  },
  {
    "triangle": 55,
    "cell": 16,
    "vertices": [
      [
        "43/76;109/38;-401/76",
        "0;1;0"
      ],
      [
        "1;0;0",
        "-33/152;185/76;-401/152"
      ],
      [
        "1;0;0",
        "33/152;-33/76;401/152"
      ]
    ],
    "pieces": [
      "AL",
      "AL",
      "B0",
      "BL"
    ],
    "area": "3/19;-25/19;52/19"
  },
  {
    "triangle": 56,
    "cell": 16,
    "vertices": [
      [
        "43/76;109/38;-401/76",
        "0;1;0"
      ],
      [
        "1;0;0",
        "33/152;-33/76;401/152"
      ],
      [
        "53/152;327/76;-1203/152",
        "33/152;-33/76;401/152"
      ]
    ],
    "pieces": [
      "AL",
      "AL",
      "B0",
      "BL"
    ],
    "area": "9/76;-75/76;39/19"
  },
  {
    "triangle": 57,
    "cell": 16,
    "vertices": [
      [
        "43/76;109/38;-401/76",
        "0;1;0"
      ],
      [
        "53/152;327/76;-1203/152",
        "33/152;-33/76;401/152"
      ],
      [
        "5/38;109/19;-401/38",
        "0;1;0"
      ]
    ],
    "pieces": [
      "AL",
      "AL",
      "B0",
      "BL"
    ],
    "area": "3/38;-25/38;26/19"
  },
  {
    "triangle": 58,
    "cell": 16,
    "vertices": [
      [
        "43/76;109/38;-401/76",
        "0;1;0"
      ],
      [
        "5/38;109/19;-401/38",
        "0;1;0"
      ],
      [
        "53/152;327/76;-1203/152",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "AL",
      "AL",
      "B0",
      "BL"
    ],
    "area": "3/38;-25/38;26/19"
  },
  {
    "triangle": 59,
    "cell": 16,
    "vertices": [
      [
        "43/76;109/38;-401/76",
        "0;1;0"
      ],
      [
        "53/152;327/76;-1203/152",
        "-33/152;185/76;-401/152"
      ],
      [
        "1;0;0",
        "-33/152;185/76;-401/152"
      ]
    ],
    "pieces": [
      "AL",
      "AL",
      "B0",
      "BL"
    ],
    "area": "9/76;-75/76;39/19"
  },
  {
    "triangle": 60,
    "cell": 17,
    "vertices": [
      [
        "215/608;507/304;-2005/608",
        "5/304;35/19;-401/304"
      ],
      [
        "5/76;64/19;-401/76",
        "5/76;64/19;-401/76"
      ],
      [
        "33/152;-33/76;401/152",
        "33/152;-33/76;401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "-103/1216;217/608;1109/1216"
  },
  {
    "triangle": 61,
    "cell": 17,
    "vertices": [
      [
        "215/608;507/304;-2005/608",
        "5/304;35/19;-401/304"
      ],
      [
        "33/152;-33/76;401/152",
        "33/152;-33/76;401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "33/152;-33/76;401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "-29/1216;-47/608;1771/1216"
  },
  {
    "triangle": 62,
    "cell": 17,
    "vertices": [
      [
        "215/608;507/304;-2005/608",
        "5/304;35/19;-401/304"
      ],
      [
        "43/76;71/38;-401/76",
        "33/152;-33/76;401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/76;185/38;-401/76"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "-93/1216;207/608;383/1216"
  },
  {
    "triangle": 63,
    "cell": 17,
    "vertices": [
      [
        "215/608;507/304;-2005/608",
        "5/304;35/19;-401/304"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/76;185/38;-401/76"
      ],
      [
        "5/76;64/19;-401/76",
        "5/76;64/19;-401/76"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "-167/1216;471/608;-279/1216"
  },
  {
    "triangle": 64,
    "cell": 18,
    "vertices": [
      [
        "81/152;45/38;-401/152",
        "71/152;-7/38;401/152"
      ],
      [
        "71/76;-45/19;401/76",
        "71/76;-45/19;401/76"
      ],
      [
        "5/76;64/19;-401/76",
        "5/76;64/19;-401/76"
      ]
    ],
    "pieces": [
      "AL",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "3/76;35/38;-385/76"
  },
  {
    "triangle": 65,
    "cell": 18,
    "vertices": [
      [
        "81/152;45/38;-401/152",
        "71/152;-7/38;401/152"
      ],
      [
        "5/76;64/19;-401/76",
        "5/76;64/19;-401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/76;185/38;-401/76"
      ]
    ],
    "pieces": [
      "AL",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "27/76;-65/38;31/76"
  },
  {
    "triangle": 66,
    "cell": 18,
    "vertices": [
      [
        "81/152;45/38;-401/152",
        "71/152;-7/38;401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/76;185/38;-401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "99/76;-251/38;1203/76"
      ]
    ],
    "pieces": [
      "AL",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "3/76;35/38;-385/76"
  },
  {
    "triangle": 67,
    "cell": 18,
    "vertices": [
      [
        "81/152;45/38;-401/152",
        "71/152;-7/38;401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "99/76;-251/38;1203/76"
      ],
      [
        "71/76;-45/19;401/76",
        "71/76;-45/19;401/76"
      ]
    ],
    "pieces": [
      "AL",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "-21/76;135/38;-801/76"
  },
  {
    "triangle": 68,
    "cell": 19,
    "vertices": [
      [
        "157/228;26/57;-401/228",
        "71/76;-45/19;401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "43/76;71/38;-401/76"
      ],
      [
        "71/76;-45/19;401/76",
        "71/76;-45/19;401/76"
      ]
    ],
    "pieces": [
      "A2",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "7/228;-197/114;1711/228"
  },
  {
    "triangle": 69,
    "cell": 19,
    "vertices": [
      [
        "157/228;26/57;-401/228",
        "71/76;-45/19;401/76"
      ],
      [
        "71/76;-45/19;401/76",
        "71/76;-45/19;401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "99/76;-251/38;1203/76"
      ]
    ],
    "pieces": [
      "A2",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "7/228;-197/114;1711/228"
  },
  {
    "triangle": 70,
    "cell": 19,
    "vertices": [
      [
        "157/228;26/57;-401/228",
        "71/76;-45/19;401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "99/76;-251/38;1203/76"
      ],
      [
        "43/76;71/38;-401/76",
        "43/76;71/38;-401/76"
      ]
    ],
    "pieces": [
      "A2",
      "A2",
      "BQ",
      "BQ"
    ],
    "area": "7/228;-197/114;1711/228"
  },
  {
    "triangle": 71,
    "cell": 20,
    "vertices": [
      [
        "53/152;829/228;-1203/152",
        "0;4/3;0"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/76;185/38;-401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "33/152;-33/76;401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "25/152;-41/38;673/456"
  },
  {
    "triangle": 72,
    "cell": 20,
    "vertices": [
      [
        "53/152;829/228;-1203/152",
        "0;4/3;0"
      ],
      [
        "43/76;71/38;-401/76",
        "33/152;-33/76;401/152"
      ],
      [
        "-13/152;545/76;-2005/152",
        "33/152;-33/76;401/152"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "25/152;-41/38;673/456"
  },
  {
    "triangle": 73,
    "cell": 20,
    "vertices": [
      [
        "53/152;829/228;-1203/152",
        "0;4/3;0"
      ],
      [
        "-13/152;545/76;-2005/152",
        "33/152;-33/76;401/152"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/76;185/38;-401/76"
      ]
    ],
    "pieces": [
      "A1",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "25/152;-41/38;673/456"
  },
  {
    "triangle": 74,
    "cell": 21,
    "vertices": [
      [
        "91/190;289/95;-1203/190",
        "33/76;-279/190;401/76"
      ],
      [
        "1;0;0",
        "33/38;-90/19;401/38"
      ],
      [
        "43/76;71/38;-401/76",
        "99/76;-251/38;1203/76"
      ]
    ],
    "pieces": [
      "AL",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "187/760;-1023/380;5819/760"
  },
  {
    "triangle": 75,
    "cell": 21,
    "vertices": [
      [
        "91/190;289/95;-1203/190",
        "33/76;-279/190;401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "99/76;-251/38;1203/76"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/76;185/38;-401/76"
      ]
    ],
    "pieces": [
      "AL",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "-9/38;121/95;-77/190"
  },
  {
    "triangle": 76,
    "cell": 21,
    "vertices": [
      [
        "91/190;289/95;-1203/190",
        "33/76;-279/190;401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "-33/76;185/38;-401/76"
      ],
      [
        "-13/152;545/76;-2005/152",
        "33/152;-33/76;401/152"
      ]
    ],
    "pieces": [
      "AL",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "-387/760;1413/380;-4599/760"
  },
  {
    "triangle": 77,
    "cell": 21,
    "vertices": [
      [
        "91/190;289/95;-1203/190",
        "33/76;-279/190;401/76"
      ],
      [
        "-13/152;545/76;-2005/152",
        "33/152;-33/76;401/152"
      ],
      [
        "53/152;327/76;-1203/152",
        "33/152;-33/76;401/152"
      ]
    ],
    "pieces": [
      "AL",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "23/380;-59/95;633/380"
  },
  {
    "triangle": 78,
    "cell": 21,
    "vertices": [
      [
        "91/190;289/95;-1203/190",
        "33/76;-279/190;401/76"
      ],
      [
        "53/152;327/76;-1203/152",
        "33/152;-33/76;401/152"
      ],
      [
        "1;0;0",
        "33/38;-90/19;401/38"
      ]
    ],
    "pieces": [
      "AL",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "-3/380;-27/95;651/380"
  },
  {
    "triangle": 79,
    "cell": 22,
    "vertices": [
      [
        "119/152;109/76;-401/152",
        "33/76;-71/38;401/76"
      ],
      [
        "1;0;0",
        "33/152;-33/76;401/152"
      ],
      [
        "1;0;0",
        "33/38;-90/19;401/38"
      ]
    ],
    "pieces": [
      "AL",
      "AL",
      "B0",
      "BQ"
    ],
    "area": "9/76;-75/76;39/19"
  },
  {
    "triangle": 80,
    "cell": 22,
    "vertices": [
      [
        "119/152;109/76;-401/152",
        "33/76;-71/38;401/76"
      ],
      [
        "1;0;0",
        "33/38;-90/19;401/38"
      ],
      [
        "53/152;327/76;-1203/152",
        "33/152;-33/76;401/152"
      ]
    ],
    "pieces": [
      "AL",
      "AL",
      "B0",
      "BQ"
    ],
    "area": "9/76;-75/76;39/19"
  },
  {
    "triangle": 81,
    "cell": 22,
    "vertices": [
      [
        "119/152;109/76;-401/152",
        "33/76;-71/38;401/76"
      ],
      [
        "53/152;327/76;-1203/152",
        "33/152;-33/76;401/152"
      ],
      [
        "1;0;0",
        "33/152;-33/76;401/152"
      ]
    ],
    "pieces": [
      "AL",
      "AL",
      "B0",
      "BQ"
    ],
    "area": "9/76;-75/76;39/19"
  },
  {
    "triangle": 82,
    "cell": 23,
    "vertices": [
      [
        "119/152;71/76;-401/152",
        "251/304;-289/152;1203/304"
      ],
      [
        "1;0;0",
        "33/38;-90/19;401/38"
      ],
      [
        "1;0;0",
        "43/76;71/38;-401/76"
      ]
    ],
    "pieces": [
      "A2",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "-1/76;97/76;-391/76"
  },
  {
    "triangle": 83,
    "cell": 23,
    "vertices": [
      [
        "119/152;71/76;-401/152",
        "251/304;-289/152;1203/304"
      ],
      [
        "1;0;0",
        "43/76;71/38;-401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "43/76;71/38;-401/76"
      ]
    ],
    "pieces": [
      "A2",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "-9/304;237/152;-1923/304"
  },
  {
    "triangle": 84,
    "cell": 23,
    "vertices": [
      [
        "119/152;71/76;-401/152",
        "251/304;-289/152;1203/304"
      ],
      [
        "43/76;71/38;-401/76",
        "43/76;71/38;-401/76"
      ],
      [
        "43/76;71/38;-401/76",
        "99/76;-251/38;1203/76"
      ]
    ],
    "pieces": [
      "A2",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "-7/152;35/19;-1141/152"
  },
  {
    "triangle": 85,
    "cell": 23,
    "vertices": [
      [
        "119/152;71/76;-401/152",
        "251/304;-289/152;1203/304"
      ],
      [
        "43/76;71/38;-401/76",
        "99/76;-251/38;1203/76"
      ],
      [
        "1;0;0",
        "33/38;-90/19;401/38"
      ]
    ],
    "pieces": [
      "A2",
      "A2",
      "B0",
      "BQ"
    ],
    "area": "-9/304;237/152;-1923/304"
  },
  {
    "triangle": 86,
    "cell": 24,
    "vertices": [
      [
        "65/76;71/114;-401/228",
        "27/38;71/57;-401/114"
      ],
      [
        "1;0;0",
        "43/76;71/38;-401/76"
      ],
      [
        "1;0;0",
        "1;0;0"
      ]
    ],
    "pieces": [
      "A2",
      "A2",
      "B0",
      "B0"
    ],
    "area": "5/228;-43/114;359/228"
  },
  {
    "triangle": 87,
    "cell": 24,
    "vertices": [
      [
        "65/76;71/114;-401/228",
        "27/38;71/57;-401/114"
      ],
      [
        "1;0;0",
        "1;0;0"
      ],
      [
        "43/76;71/38;-401/76",
        "43/76;71/38;-401/76"
      ]
    ],
    "pieces": [
      "A2",
      "A2",
      "B0",
      "B0"
    ],
    "area": "5/228;-43/114;359/228"
  },
  {
    "triangle": 88,
    "cell": 24,
    "vertices": [
      [
        "65/76;71/114;-401/228",
        "27/38;71/57;-401/114"
      ],
      [
        "43/76;71/38;-401/76",
        "43/76;71/38;-401/76"
      ],
      [
        "1;0;0",
        "43/76;71/38;-401/76"
      ]
    ],
    "pieces": [
      "A2",
      "A2",
      "B0",
      "B0"
    ],
    "area": "5/228;-43/114;359/228"
  }
]


==> anc/continuum/verify_profiles.py <==
#!/usr/bin/env python3
"""Prove the reconstructed continuum profiles valid, reading no data files.

The mathematical input is the cubic, breakpoint formulas and ansatz encoded
in independent_algebra.py.  This command requires no original certificate.
"""
if not __debug__:
    raise SystemExit("Refusing to run with Python optimization: exact certificate assertions must remain enabled.")

import argparse
import json
from pathlib import Path
from fractions import Fraction as Q
import independent_algebra as a


def verify():
    p, c, d, e, f, g = a.P, a.C, a.D, a.E, a.F, a.G
    k, r, pro = a.K, a.R, a.PROFILE
    zero, one = a.Field(0), a.Field(1)
    # Explicitly run each proof obligation; importing the helper alone is not
    # used as a substitute for checking the profiles and objective here.
    assert a.peval(a.MOD, a.LO) > 0 > a.peval(a.MOD, a.HI)
    assert a.interval_poly(a.DERIVATIVE, (a.LO, a.HI))[1] < 0
    assert all(sum(int(co)*t**i for i,co in enumerate(a.MOD)) % 5 for t in range(5))
    assert a.LO < a.ROOT_INTERVAL[0] < a.ROOT_INTERVAL[1] < a.HI
    assert a.peval(a.MOD, a.ROOT_INTERVAL[0]) > 0 > a.peval(a.MOD, a.ROOT_INTERVAL[1])
    assert (71*p*p-66*p+11).sign() == 1
    assert a.determinant.sign() != 0
    assert a.contact_first(pro) == 1 and a.contact_second(pro) == 1
    assert all(t.sign() == 1 for t in (p,c-p,d-c,1-d,e,f-e,g-f,1-g,k,-r))
    assert all(t.sign() == 1 for t in (c-f,g-c,p-e,f-p,(1+p)/2-c,d-(1+p)/2))
    seams = [("A0","A1",p),("A1","AL",c),("AL","A2",d),
             ("BQ","BL",e),("BL","BQ",f),("BQ","B0",g)]
    for first, second, t in seams:
        assert a.value(pro[first],t) == a.value(pro[second],t)
    intervals_a = [("A0",zero,p),("A1",p,c),("AL",c,d),("A2",d,one)]
    for piece, low, high in intervals_a:
        assert pro[piece][2].sign() <= 0
        assert a.value(pro[piece],low).sign() >= 0
        assert a.value(pro[piece],high).sign() >= 0
    assert (k*g+r).sign() == -1
    assert a.value(pro["BQ"],g) == 0
    assert a.value(pro["BL"],e).sign() == 1
    assert a.value(pro["BL"],f).sign() == 1
    # Finite polynomial pieces plus these exact seams imply continuous BV.
    assert (-2*k*c-2*r).sign() == 1
    assert pro["AL"][1].sign() == 1
    assert (2*k*(1-d)).sign() > 0
    assert pro["BL"][1].sign() == -1
    int_a = sum((a.integrate(pro[piece],low,high) for piece,low,high in intervals_a),zero)
    int_b = a.integrate(pro["BQ"],zero,e)+a.integrate(pro["BL"],e,f)+a.integrate(pro["BQ"],f,g)
    alpha = 4*(int_a+int_b)
    assert alpha == 2-2*p
    assert 401*alpha**3-1744*alpha**2+2240*alpha-768 == 0
    alpha_low, alpha_high = Q(1576823396873,10**12),Q(1576823396874,10**12)
    assert alpha_low < 2-2*a.ROOT_INTERVAL[1] < 2-2*a.ROOT_INTERVAL[0] < alpha_high
    alpha_poly = (-768,2240,-1744,401)
    assert a.peval(alpha_poly,0) < 0 < a.peval(alpha_poly,1)
    assert a.peval(alpha_poly,2) < 0 < a.peval(alpha_poly,3)
    a_end, b_start = a.value(pro["A2"],one),a.value(pro["BQ"],zero)
    transfer = 12*a_end+8*b_start
    return {
        "status":"pass",
        "original_certificate_files_read":0,
        "proof_obligations":{
            "root_exists_and_unique":True,"cubic_irreducible_mod_5":True,
            "denominators_nonzero":True,"breakpoint_and_contact_piece_orders":True,
            "contact_equations":True,"all_six_seams_continuous":True,
            "A_nonnegative":True,"B_nonnegative":True,"continuous_bounded_variation":True,
            "A_nondecreasing_B_nonincreasing":True,
            "integral_equals_two_minus_two_p":True,
            "alpha_satisfies_cubic":True,"same_alpha_embedding_in_narrow_interval":True,
            "alpha_is_middle_root":True,
        },
        "p_interval":list(map(str,a.ROOT_INTERVAL)),
        "alpha_interval":[str(alpha_low),str(alpha_high)],
        "objective_exact":alpha.strings(),"objective_numeric":alpha.decimal(),
        "integral_A_exact":int_a.strings(),"integral_B_exact":int_b.strings(),
        "constants":{name:expr.strings() for name,expr in a.CONSTANTS.items()},
        "profile_polynomials_ascending_coefficients":{
            name:[co.strings() for co in polynomial] for name,polynomial in pro.items()
        },
        "transfer_error_constant_exact":transfer.strings(),
        "transfer_error_constant_numeric":transfer.decimal(),
        "scope":"Verifies the original candidate profiles independently; does not establish continuum optimality or claim discovery of new profiles.",
    }


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output",type=Path)
    args=parser.parse_args()
    result=verify()
    if args.output:
        args.output.write_text(json.dumps(result,indent=2)+"\n")
    print(json.dumps({key:result[key] for key in ("status","original_certificate_files_read","proof_obligations","objective_exact","objective_numeric")},indent=2))


if __name__ == "__main__":
    main()


==> anc/continuum/verify_rebuilt_algebra.py <==
#!/usr/bin/env python3
"""Verify fresh exact triangles against the independently rebuilt profiles.

Reads the triangle JSON and verifies profile-piece assignments, total area
and nonnegative Bernstein coefficients. This algebra check does not establish
nonoverlap or coverage: check_rebuilt_geometry.py verifies those geometric
conditions, including the domain boundary. The package's top-level verify.py
runs both checks together with verify_profiles.py.
"""
if not __debug__:
    raise SystemExit("Refusing to run with Python optimization: exact certificate assertions must remain enabled.")

import argparse
import csv
import json
from pathlib import Path
from independent_algebra import (
    Field, P, C, D, E, F, G, parse_triple, polar_obstacle,
    original_interval_bernstein_sign,
)


def contained(values, low, high):
    return all((t-low).sign() >= 0 and (high-t).sign() >= 0 for t in values)


def compatible(piece, values):
    intervals = {
        "A0": [(Field(0), P)], "A1": [(P, C)], "AL": [(C, D)], "A2": [(D, Field(1))],
        "BQ": [(Field(0), E), (F, G)], "BL": [(E, F)], "B0": [(G, Field(1))],
    }
    return any(contained(values, low, high) for low, high in intervals[piece])


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("triangles", type=Path)
    parser.add_argument("--output-dir", type=Path, required=True)
    args = parser.parse_args()
    records = json.loads(args.triangles.read_text())
    assert len({record["triangle"] for record in records}) == len(records)
    result_rows = []
    twice_area = Field(0)
    for record in records:
        vertices = [tuple(parse_triple(co) for co in vertex) for vertex in record["vertices"]]
        assert len(vertices) == 3 and all(len(vertex) == 2 for vertex in vertices)
        for u, v in vertices:
            assert v.sign() >= 0 and (u-v).sign() >= 0 and (1-u).sign() >= 0
        (u0, v0), (u1, v1), (u2, v2) = vertices
        area2 = (u1-u0)*(v2-v0)-(v1-v0)*(u2-u0)
        assert area2.sign() != 0
        twice_area += area2.sign()*area2
        pieces = record["pieces"]
        assert len(pieces) == 4
        argument_lists = [[(u+v)/2 for u,v in vertices], [1-(u-v)/2 for u,v in vertices],
                          [u for u,v in vertices], [v for u,v in vertices]]
        assert all(compatible(piece, values) for piece, values in zip(pieces, argument_lists))
        for i, j, label in ((0,0,"b200"), (1,1,"b020"), (2,2,"b002"),
                            (0,1,"b110"), (0,2,"b101"), (1,2,"b011")):
            coefficient = polar_obstacle(vertices[i], vertices[j], pieces)
            sign = coefficient.sign()
            assert sign >= 0, (record["triangle"], label, coefficient.strings(), coefficient.decimal())
            assert original_interval_bernstein_sign(coefficient) == sign
            result_rows.append({"triangle":record["triangle"], "cell":record["cell"], "coefficient":label,
                                "sign":sign, **dict(zip(("c0","c1","c2"),coefficient.strings())),
                                "numeric_value":coefficient.decimal(), "pieces":",".join(pieces)})
    assert twice_area == 1
    args.output_dir.mkdir(parents=True, exist_ok=True)
    with (args.output_dir/"bernstein_coefficients.tsv").open("w", newline="") as stream:
        writer = csv.DictWriter(stream, fieldnames=list(result_rows[0]), delimiter="\t")
        writer.writeheader()
        writer.writerows(result_rows)
    summary = {
        "triangles":len(records), "piece_assignments":4*len(records), "area": "1/2",
        "bernstein_coefficients":len(result_rows),
        "zero":sum(row["sign"] == 0 for row in result_rows),
        "positive":sum(row["sign"] == 1 for row in result_rows),
        "negative":0, "unresolved":0,
        "method":"independently rebuilt profiles; bilinear polarization; exact rational interval signs",
        "published_triangle_or_coefficient_inputs": False,
    }
    (args.output_dir/"algebra-summary.json").write_text(json.dumps(summary,indent=2)+"\n")
    print(json.dumps(summary,indent=2))


if __name__ == "__main__":
    main()


==> anc/discovery/prove_integer.py <==
"""Create exact branch-and-bound upper proofs; floating LPs only discover duals.
Leaves contain rational covers for the residual problem. Exhaustive branches
and forced zeros are replayable using integers/Fraction without any solver.
"""
from pathlib import Path
from fractions import Fraction as Q
from collections import Counter
import argparse,json,time
import numpy as np
from scipy.optimize import linprog
from recompute_lp import make_model

OUT=Path(__file__).resolve().parent

def prove(n,eps,target,limit):
    path=OUT/'integer-proofs'/f'n{n:02}-e{eps}.json'
    # Remove only this generator's previous case output before attempting it.
    path.unlink(missing_ok=True)
    pts,groups,caps,mat=make_model(n,eps,'all');start=time.time()
    memberships=[[] for _ in pts]
    for r,(_,ids) in enumerate(groups):
        for i in ids:memberships[i].append(r)
    stats=Counter();nodes=[]
    def visit(ones,zeros):
        if time.time()-start>limit:raise TimeoutError(f'Incomplete after {len(nodes)} nodes')
        stats['nodes']+=1
        pos=len(nodes);nodes.append(None)
        b=[cap-sum(i in ones for i in ids) for (_,ids),cap in zip(groups,caps)]
        for r,rem in enumerate(b):
            if rem<0:
                nodes[pos]={'conflict':r};stats['conflict']+=1;return pos
        zeros=set(zeros)
        for (_,ids),rem in zip(groups,b):
            if rem==0:zeros.update(i for i in ids if i not in ones)
        free=[i for i in range(len(pts)) if i not in ones and i not in zeros]
        if len(ones)+len(free)<target:
            nodes[pos]={'cardinality':True};stats['cardinality']+=1;return pos
        if len(ones)>=target:raise RuntimeError('Target attained: claimed upper bound false')
        res=linprog(-np.ones(len(free)),A_ub=mat[:,free],b_ub=b,bounds=(0,None),method='highs')
        if not res.success:raise RuntimeError(res.message)
        if len(ones)-res.fun<target+1e-7:
            weights=[max(Q(0),Q(float(-v)).limit_denominator(1000000)) for v in res.ineqlin.marginals]
            cover=[sum(weights[r] for r in memberships[i]) for i in free]
            scale=min(cover)
            if scale>0:
                weights=[w/scale for w in weights]
                bound=len(ones)+sum(w*rem for w,rem in zip(weights,b))
                if bound<target:
                    nodes[pos]={'dual':[[r,str(w)] for r,w in enumerate(weights) if w]}
                    stats['dual']+=1;return pos
        fractional=[(min(float(v),1-float(v)),len(memberships[i]),i) for i,v in zip(free,res.x) if 1e-7<v<1-1e-7]
        if not fractional:
            candidate=ones|{i for i,v in zip(free,res.x) if v>0.5}
            if len(candidate)>=target and all(sum(i in candidate for i in ids)<=cap for (_,ids),cap in zip(groups,caps)):
                raise RuntimeError('Target attained by integral LP solution')
            raise RuntimeError('Cannot choose valid fractional branch')
        branch=max(fractional)[2]
        one=visit(ones|{branch},zeros)
        zero=visit(ones,zeros|{branch})
        nodes[pos]={'branch':branch,'one':one,'zero':zero}
        if stats['nodes']%200==1:print(json.dumps({'n':n,'epsilon':eps,'elapsed':time.time()-start,**stats}),flush=True)
        return pos
    try:
        visit(set(),set())
    except TimeoutError as exc:
        result={'n':n,'epsilon':eps,'target':target,'complete':False,'seconds':time.time()-start,**stats,'reason':str(exc)}
        print(json.dumps(result),flush=True);return result
    cert={'n':n,'epsilon':eps,'target':target,'points':pts,
          'rows':[[list(key),cap] for (key,_),cap in zip(groups,caps)],'nodes':nodes}
    path.parent.mkdir(exist_ok=True)
    path.write_text(json.dumps(cert,separators=(',',':'))+'\n')
    result={'n':n,'epsilon':eps,'target':target,'complete':True,'seconds':time.time()-start,**stats,'bytes':path.stat().st_size}
    print(json.dumps(result),flush=True);return result

if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--limit',type=float,default=300)
    ap.add_argument('--output-dir',type=Path,required=True);args=ap.parse_args()
    OUT=args.output_dir.resolve();OUT.mkdir(parents=True,exist_ok=True)
    results=[prove(n,e,t,args.limit) for n,e,t in [(6,0,9),(11,0,17),(11,1,17),(16,0,25)]]
    (OUT/'integer-proof-results.json').write_text(json.dumps(results,indent=2)+'\n')


==> anc/discovery/recompute_lp.py <==
"""Fresh checkerboard LPs, constructed from coordinates, with rational certificates.

Does not import supplied code or read supplied witnesses/dual data.
"""
from pathlib import Path
from collections import defaultdict
from fractions import Fraction as F
from itertools import combinations
from math import gcd
import json
import numpy as np
import scipy
from scipy.optimize import linprog
from scipy.sparse import csc_matrix

OUT = Path(__file__).resolve().parent

def lines_from_points(pts):
    groups=defaultdict(set)
    for i,j in combinations(range(len(pts)),2):
        x,y=pts[i];u,v=pts[j]
        a,b=v-y,x-u
        g=gcd(abs(a),abs(b));a//=g;b//=g
        if a<0 or (a==0 and b<0):a=-a;b=-b
        c=a*x+b*y
        groups[a,b,c].update((i,j))
    return [(key,sorted(ids)) for key,ids in sorted(groups.items()) if len(ids)>=3]

def make_model(n,eps,mode):
    pts=[(x,y) for x in range(n) for y in range(n) if (x+y)%2==eps]
    if mode=='four':
        groups=defaultdict(list)
        for i,(x,y) in enumerate(pts):
            for key in [('row',y),('column',x),('difference',x-y),('sum',x+y)]:groups[key].append(i)
        groups=sorted(groups.items());caps=[2]*len(groups)
    else:
        groups=lines_from_points(pts);caps=[2]*len(groups)
        groups += [(('point',i),[i]) for i in range(len(pts))]
        caps += [1]*len(pts)
    rr=[];cc=[]
    for k,(_,ids) in enumerate(groups):
        rr.extend([k]*len(ids));cc.extend(ids)
    mat=csc_matrix((np.ones(len(rr)),(rr,cc)),shape=(len(groups),len(pts)))
    return pts,groups,caps,mat

def solve(n,eps,mode):
    certificate_path=OUT/'lp-certificates'/f'{mode}-n{n:02}-e{eps}.json'
    # A failed fresh attempt must not leave an earlier output looking current.
    certificate_path.unlink(missing_ok=True)
    pts,groups,caps,mat=make_model(n,eps,mode)
    r=linprog(-np.ones(len(pts)),A_ub=mat,b_ub=caps,bounds=(0,None),method='highs')
    if not r.success:raise RuntimeError(r.message)
    primal=[F(float(x)).limit_denominator(1000000) for x in r.x]
    dual=[F(float(-x)).limit_denominator(1000000) for x in r.ineqlin.marginals]
    primal_ok=all(x>=0 for x in primal) and all(sum(primal[i] for i in ids)<=cap for (_,ids),cap in zip(groups,caps))
    cover=[F(0) for _ in pts]
    for w,(_,ids) in zip(dual,groups):
        for i in ids:cover[i]+=w
    dual_ok=all(x>=0 for x in dual) and min(cover)>=1
    pobj=sum(primal);dobj=sum(w*c for w,c in zip(dual,caps))
    exact=primal_ok and dual_ok and pobj==dobj
    result={'n':n,'epsilon':eps,'mode':mode,'point_count':len(pts),'constraint_count':len(groups),
            'numerical_optimum':-r.fun,'exact_primal_feasible':primal_ok,'exact_dual_feasible':dual_ok,
            'exact_primal_objective':str(pobj),'exact_dual_objective':str(dobj),'exact_matching_certificate':exact,
            'integer_upper_bound':dobj.numerator//dobj.denominator if dual_ok else None}
    if exact:
        cert={'n':n,'epsilon':eps,'mode':mode,'objective':str(pobj),
              'primal':[[*pt,str(v)] for pt,v in zip(pts,primal) if v],
              'dual':[[list(key),cap,str(v)] for (key,_),cap,v in zip(groups,caps,dual) if v]}
        (OUT/'lp-certificates').mkdir(exist_ok=True)
        certificate_path.write_text(json.dumps(cert,indent=2)+'\n')
    print(json.dumps(result),flush=True)
    return result

if __name__=='__main__':
    import argparse
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output-dir',type=Path,required=True)
    args=parser.parse_args()
    OUT=args.output_dir.resolve();OUT.mkdir(parents=True,exist_ok=True)
    results=[]
    for n in range(2,17):
        for eps in (0,1):
            results.append(solve(n,eps,'four'))
            results.append(solve(n,eps,'all'))
    (OUT/'lp-results.json').write_text(json.dumps({'scipy':scipy.__version__,'cases':results},indent=2)+'\n')


==> anc/finite/check_integer_proof.py <==
#!/usr/bin/env python3
"""Check exact checkerboard branch-and-bound proofs, without a solver.

Standard library only; all proof decisions are integer/rational and remain
active under python -O. Grid lines are reconstructed by primitive normals,
independently of the generator's pair grouping. No generator is imported.
"""
import argparse
from collections import defaultdict, Counter
from fractions import Fraction
from hashlib import sha256
import json
from math import gcd
from pathlib import Path


class InvalidProof(ValueError):
    pass


def need(condition, message):
    if not condition:
        raise InvalidProof(message)


def exact_int(value):
    need(type(value) is int, 'expected exact integer: '+repr(value))
    return value


def fraction(value):
    need(type(value) is str, 'rational weight is not a string')
    try:
        q=Fraction(value)
    except (ValueError,ZeroDivisionError) as exc:
        raise InvalidProof('invalid rational '+repr(value)) from exc
    need(str(q)==value,'noncanonical rational '+repr(value))
    return q


def unique_object(pairs):
    answer={}
    for k,v in pairs:
        need(k not in answer,'duplicate JSON key '+repr(k))
        answer[k]=v
    return answer


def load(path):
    try:
        return json.loads(path.read_text(),object_pairs_hook=unique_object)
    except (OSError,ValueError) as exc:
        raise InvalidProof(str(path)+': '+str(exc)) from exc


def reconstruct(n,epsilon):
    points=[(x,y) for x in range(n) for y in range(n) if (x+y)%2==epsilon]
    rows={}
    for a in range(n):
        for b in range(-(n-1),n):
            if not (a>0 or a==0 and b>0) or gcd(a,abs(b))!=1:
                continue
            groups=defaultdict(list)
            for i,(x,y) in enumerate(points):
                groups[a*x+b*y].append(i)
            for c,indices in groups.items():
                if len(indices)>=3:
                    rows[a,b,c]=(2,sum(1<<i for i in indices))
    for i in range(len(points)):
        rows['point',i]=(1,1<<i)
    return points,rows


popcount=getattr(int,'bit_count',lambda value:bin(value).count('1'))


def check(data):
    need(type(data) is dict,'proof must be a JSON object')
    need(set(data)=={'n','epsilon','target','points','rows','nodes'},
         'incorrect proof field set')
    n,epsilon,target=map(exact_int,(data['n'],data['epsilon'],data['target']))
    need(2<=n<=16 and epsilon in (0,1) and target>=1,'invalid parameters')
    points,geometric_rows=reconstruct(n,epsilon)
    need(type(data['points']) is list,'point list missing')
    for entry in data['points']:
        need(type(entry) is list and len(entry)==2,'invalid point entry')
        exact_int(entry[0]);exact_int(entry[1])
    need(data['points']==[list(p) for p in points],'point list differs from exact colour class')
    need(type(data['rows']) is list,'rows must be a list')
    rows=[];seen_keys=set()
    for entry in data['rows']:
        need(type(entry) is list and len(entry)==2,'invalid row entry')
        raw_key,cap=entry
        need(type(raw_key) is list,'row key must be a list')
        if len(raw_key)==2:
            need(type(raw_key[0]) is str and raw_key[0]=='point','invalid point row')
            exact_int(raw_key[1])
        elif len(raw_key)==3:
            for t in raw_key:exact_int(t)
        else:raise InvalidProof('invalid row key size')
        key=tuple(raw_key)
        need(key in geometric_rows,'row is not a canonical geometric constraint')
        need(key not in seen_keys,'duplicate row')
        seen_keys.add(key)
        true_cap,mask=geometric_rows[key]
        need(exact_int(cap)==true_cap,'incorrect row capacity')
        rows.append((cap,mask))
    need(seen_keys==set(geometric_rows),'incomplete model rows')
    nodes=data['nodes']
    need(type(nodes) is list and bool(nodes),'missing proof nodes')
    full=(1<<len(points))-1
    visited=set();stats=Counter();maximum_depth=0
    minimum_gap=None;maximum_denominator=1

    def visit(index,ones,zeros,depth):
        nonlocal maximum_depth,minimum_gap,maximum_denominator
        exact_int(index)
        need(0<=index<len(nodes),'child index outside node list')
        need(index not in visited,'proof cycle or reused subtree')
        visited.add(index)
        stats['nodes']+=1;maximum_depth=max(maximum_depth,depth)
        need(not ones&zeros,'inconsistent selected/forbidden state')
        node=nodes[index]
        need(type(node) is dict,'null or malformed proof node')
        residual=[cap-popcount(mask&ones) for cap,mask in rows]
        fields=set(node)
        if fields=={'conflict'}:
            r=exact_int(node['conflict'])
            need(0<=r<len(rows) and residual[r]<0,'false conflict leaf')
            stats['conflict']+=1
            return
        need(all(rem>=0 for rem in residual),'infeasible state lacks a conflict leaf')
        # A line already filled to capacity excludes each of its other points.
        # No iteration is required: this only changes zeros, not selected counts.
        for (_,mask),rem in zip(rows,residual):
            if rem==0:zeros|=mask&~ones
        free=full&~(ones|zeros)
        selected=popcount(ones)
        if fields=={'cardinality'}:
            need(node['cardinality'] is True,'invalid cardinality marker')
            need(selected+popcount(free)<target,'false cardinality leaf')
            stats['cardinality']+=1
            return
        if fields=={'dual'}:
            entries=node['dual']
            need(type(entries) is list,'dual leaf must be a list')
            weights=[];used=set();denominator=1
            for entry in entries:
                need(type(entry) is list and len(entry)==2,'invalid dual entry')
                r=exact_int(entry[0])
                need(0<=r<len(rows) and r not in used,'invalid/duplicate dual row')
                used.add(r)
                q=fraction(entry[1]);need(q>=0,'negative dual weight')
                weights.append((r,q))
                denominator=denominator*q.denominator//gcd(denominator,q.denominator)
            # Common-denominator integer arithmetic avoids floating tolerances
            # and checks every residual free-point covering inequality.
            cover=[0]*len(points);cost=0
            for r,q in weights:
                numerator=q.numerator*(denominator//q.denominator)
                cost+=numerator*residual[r]
                relevant=rows[r][1]&free
                while relevant:
                    bit=relevant&-relevant;relevant-=bit
                    cover[bit.bit_length()-1]+=numerator
            remaining=free
            while remaining:
                bit=remaining&-remaining;remaining-=bit
                need(cover[bit.bit_length()-1]>=denominator,
                     'dual leaf undercovers a free point at node '+str(index))
            gap=(target-selected)*denominator-cost
            need(gap>0,'dual bound is not strictly below target at node '+str(index))
            rational_gap=Fraction(gap,denominator)
            minimum_gap=min(minimum_gap,rational_gap) if minimum_gap is not None else rational_gap
            maximum_denominator=max(maximum_denominator,denominator)
            stats['dual']+=1;stats['dual_weights']+=len(weights)
            stats['dual_point_covers']+=popcount(free)
            return
        need(fields=={'branch','one','zero'},'unrecognized or incomplete proof node')
        branch=exact_int(node['branch'])
        need(0<=branch<len(points) and bool(free&(1<<branch)),
             'branch point is not currently free')
        stats['branch']+=1
        visit(node['one'],ones|(1<<branch),zeros,depth+1)
        visit(node['zero'],ones,zeros|(1<<branch),depth+1)

    visit(0,0,0,0)
    need(len(visited)==len(nodes),'unreachable extra proof nodes')
    return {'verified':True,'n':n,'epsilon':epsilon,'target':target,
            'integer_upper_bound':target-1,'point_count':len(points),
            'row_count':len(rows),'maximum_depth':maximum_depth,
            'minimum_strict_dual_gap':str(minimum_gap) if minimum_gap is not None else None,
            'maximum_leaf_common_denominator':str(maximum_denominator),**stats}


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('path',type=Path)
    parser.add_argument('--output',type=Path)
    args=parser.parse_args()
    paths=sorted(args.path.glob('n*.json')) if args.path.is_dir() else [args.path]
    need(bool(paths),'no proof files found')
    results=[];seen=set()
    for path in paths:
        result=check(load(path))
        pair=result['n'],result['epsilon']
        need(pair not in seen,'duplicate proof parameter pair')
        seen.add(pair)
        result.update(file=path.name,sha256=sha256(path.read_bytes()).hexdigest())
        results.append(result)
        print(json.dumps(result),flush=True)
    if args.output:
        args.output.write_text(json.dumps({'proofs':results},indent=2)+'\n')


if __name__=='__main__':
    try:main()
    except InvalidProof as exc:raise SystemExit('INVALID PROOF: '+str(exc))


==> anc/finite/check_lp.py <==
#!/usr/bin/env python3
"""Independently verify exact matching primal/dual checkerboard LP certificates.

Python standard library only. No supplied checker/discovery code is imported.
Constraints are reconstructed by enumerating primitive integer normals, not by
the pair-of-points grouping used to discover the certificates. All mathematical
decisions use integers/Fraction and explicit exceptions, also under python -O.

The command verifies the JSON files present in the requested directory. The
package's top-level verify.py separately enforces the complete certificate set.
"""
import argparse
from collections import defaultdict
from fractions import Fraction
from hashlib import sha256
import json
from math import gcd
from pathlib import Path


class InvalidCertificate(ValueError):
    pass


def require(condition, message):
    if not condition:
        raise InvalidCertificate(message)


def integer(value):
    require(type(value) is int, 'expected exact integer, got '+repr(value))
    return value


def rational(value):
    require(type(value) is str, 'rational must be a canonical string')
    try:
        result = Fraction(value)
    except (ValueError, ZeroDivisionError) as exc:
        raise InvalidCertificate('invalid rational '+repr(value)) from exc
    require(str(result) == value, 'noncanonical rational '+repr(value))
    return result


def unique_object(pairs):
    result = {}
    for key, value in pairs:
        require(key not in result, 'duplicate JSON object key '+repr(key))
        result[key] = value
    return result


def load(path):
    try:
        return json.loads(path.read_text(), object_pairs_hook=unique_object)
    except (OSError, ValueError) as exc:
        raise InvalidCertificate(str(path)+': '+str(exc)) from exc


def model(n, epsilon, mode):
    points = [(x,y) for x in range(n) for y in range(n)
              if (x+y)%2 == epsilon]
    constraints = {}
    if mode == 'four':
        # This LP intentionally permits point masses greater than 1 and
        # uses capacity 2 even for singleton lines.
        for family in ('column', 'row', 'difference', 'sum'):
            groups = defaultdict(set)
            for x,y in points:
                parameter = {'column':x, 'row':y, 'difference':x-y,
                             'sum':x+y}[family]
                groups[parameter].add((x,y))
            for parameter, members in groups.items():
                constraints[family,parameter] = (2,members)
    else:
        # Every line with two grid points has a primitive normal (a,b)
        # with |a|,|b|<=n-1. Choosing a>0 or a=0,b=1 gives each direction
        # once. Group all points by exact intercept and retain >=3 points.
        for a in range(n):
            for b in range(-(n-1),n):
                if not (a>0 or a==0 and b>0) or gcd(a,abs(b)) != 1:
                    continue
                groups = defaultdict(set)
                for x,y in points:
                    groups[a*x+b*y].add((x,y))
                for c,members in groups.items():
                    if len(members)>=3:
                        constraints[a,b,c] = (2,members)
        # With 0<=z_p<=1 all lines with <=2 points are redundant.
        for index,p in enumerate(points):
            constraints['point',index] = (1,{p})
    return points,constraints


def check(data):
    require(type(data) is dict, 'certificate must be an object')
    fields = {'n','epsilon','mode','objective','primal','dual'}
    require(set(data)==fields, 'incorrect top-level field set')
    n,epsilon = integer(data['n']),integer(data['epsilon'])
    require(2<=n<=16 and epsilon in (0,1), 'parameters outside audit range')
    mode = data['mode']
    require(type(mode) is str and mode in ('four','all'), 'unrecognized LP mode')
    objective = rational(data['objective'])
    require(objective>=0, 'negative objective')
    points,constraints = model(n,epsilon,mode)
    point_set = set(points)
    primal = dict.fromkeys(points,Fraction(0))
    seen = set()
    require(type(data['primal']) is list, 'primal must be a list')
    for entry in data['primal']:
        require(type(entry) is list and len(entry)==3, 'invalid primal entry')
        x,y = integer(entry[0]),integer(entry[1])
        p = (x,y)
        require(p in point_set, 'primal point outside colour class')
        require(p not in seen, 'duplicate primal point')
        seen.add(p)
        value = rational(entry[2])
        require(value>=0, 'negative primal mass')
        primal[p] = value
    for key,(capacity,members) in constraints.items():
        require(sum(primal[p] for p in members)<=capacity,
                'primal violates constraint '+repr(key))
    pobj = sum(primal.values(),Fraction(0))
    require(pobj==objective, 'recorded objective differs from primal sum')

    require(type(data['dual']) is list, 'dual must be a list')
    cover = dict.fromkeys(points,Fraction(0))
    dobj = Fraction(0)
    dual_seen = set()
    for entry in data['dual']:
        require(type(entry) is list and len(entry)==3, 'invalid dual entry')
        raw_key = entry[0]
        require(type(raw_key) is list, 'dual key must be a list')
        if len(raw_key)==2:
            require(type(raw_key[0]) is str, 'family label must be a string')
            integer(raw_key[1])
        elif len(raw_key)==3:
            for coordinate in raw_key:
                integer(coordinate)
        else:
            raise InvalidCertificate('invalid dual key length')
        key = tuple(raw_key)
        require(key in constraints, 'dual line/point is not a model constraint')
        require(key not in dual_seen, 'duplicate dual constraint')
        dual_seen.add(key)
        capacity,members = constraints[key]
        require(integer(entry[1])==capacity, 'incorrect constraint capacity')
        weight = rational(entry[2])
        require(weight>=0, 'negative dual weight')
        dobj += capacity*weight
        for p in members:
            cover[p] += weight
    require(min(cover.values())>=1, 'dual leaves an undercovered point')
    require(dobj==objective, 'primal and dual objectives do not match')
    return {'n':n,'epsilon':epsilon,'mode':mode,'verified':True,
            'objective':str(objective),
            'integer_upper_bound':objective.numerator//objective.denominator,
            'point_count':len(points),'constraint_count':len(constraints),
            'primal_nonzero_count':sum(v>0 for v in primal.values()),
            'dual_entry_count':len(dual_seen),
            'minimum_dual_cover':str(min(cover.values())),
            'maximum_dual_cover':str(max(cover.values()))}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('directory', type=Path)
    parser.add_argument('--output', type=Path)
    args = parser.parse_args()
    paths = sorted(args.directory.glob('*.json'))
    require(bool(paths), 'no certificates found')
    seen = set()
    results = []
    for path in paths:
        result = check(load(path))
        key = result['mode'],result['n'],result['epsilon']
        require(key not in seen, 'duplicate certificate parameter pair')
        seen.add(key)
        result.update(file=path.name,sha256=sha256(path.read_bytes()).hexdigest())
        results.append(result)
    output = {'verified_certificates':len(results),
              'four_direction_certificates':sum(r['mode']=='four' for r in results),
              'all_lines_certificates':sum(r['mode']=='all' for r in results),
              'scope':'Verifies files present; package completeness is enforced by verify.py.',
              'constraint_checks':sum(r['constraint_count'] for r in results),
              'point_cover_checks':sum(r['point_count'] for r in results),
              'results':results}
    if args.output:
        args.output.write_text(json.dumps(output,indent=2)+'\n')
    print(json.dumps({k:v for k,v in output.items() if k!='results'},indent=2))
    for r in results:
        print(r['file'],r['objective'],r['integer_upper_bound'])


if __name__ == '__main__':
    try:
        main()
    except InvalidCertificate as exc:
        raise SystemExit('INVALID CERTIFICATE: '+str(exc))


==> anc/finite/check_sharpness.py <==
#!/usr/bin/env python3
"""Check the coordinate witnesses used in the manuscript's sharpness paragraph.

check(path) validates one four-direction witness. check_collection(root), with
root the finite/ directory, checks the required three fixed-deficit witnesses
and the seven near-saturation witnesses already in witnesses/. It establishes
the lower bounds only; the matching upper bounds are proved in the manuscript.
All checks use the Python standard library and exact integer arithmetic.
"""
from collections import Counter
from itertools import combinations
from pathlib import Path
import argparse
import json

import check_witness


def require(condition, message):
    if not condition:
        raise ValueError(message)


def unique(pairs):
    result = {}
    for key, value in pairs:
        require(key not in result, 'Duplicate JSON key')
        result[key] = value
    return result


def load(path):
    return json.loads(Path(path).read_text(), object_pairs_hook=unique)


def check_data(data):
    require(type(data) is dict and set(data) == {'n', 'epsilon', 'size', 'points'},
            'Incorrect sharpness witness fields')
    n, e, size = data['n'], data['epsilon'], data['size']
    require(type(n) is int and n >= 2, 'Invalid grid order')
    require(type(e) is int and e in (0, 1), 'Invalid colour')
    require(type(size) is int and size >= 0, 'Invalid claimed size')
    raw = data['points']
    require(type(raw) is list, 'Points must be a list')
    for p in raw:
        require(type(p) is list and len(p) == 2 and all(type(c) is int for c in p),
                'Invalid integer point')
    points = [tuple(p) for p in raw]
    require(len(points) == len(set(points)), 'Repeated witness point')
    require(len(points) == size, 'Incorrect claimed size')
    require(all(0 <= x < n and 0 <= y < n for x, y in points), 'Point outside grid')
    require(all((x + y) % 2 == e for x, y in points), 'Point outside colour class')
    for name, values in (
            ('row', [y for x, y in points]),
            ('column', [x for x, y in points]),
            ('x+y diagonal', [x + y for x, y in points]),
            ('x-y diagonal', [x - y for x, y in points])):
        require(all(count <= 2 for count in Counter(values).values()),
                'More than two points on a ' + name)
    # These triples are allowed by M_4 but forbidden by D_mono. Checking them
    # records explicitly why the two collections of coordinate files differ.
    other_triples = sum(
        (u - x) * (b - y) == (a - x) * (v - y)
        for (x, y), (u, v), (a, b) in combinations(points, 3))
    return {'n': n, 'epsilon': e, 'size': size,
            'collinear_triples_in_other_directions': other_triples}


def check(path):
    return check_data(load(path))


def check_collection(root):
    """Validate the complete sharpness collection below the finite/ directory."""
    root = Path(root)
    expected = {(11, 0): 17, (14, 0): 22, (14, 1): 22}
    fixed, coordinates = {}, {}
    for path in sorted((root / 'sharpness').glob('*.json')):
        data = load(path)
        item = check_data(data)
        pair = item['n'], item['epsilon']
        require(pair not in fixed, 'Duplicate sharpness witness pair')
        fixed[pair] = item
        coordinates[pair] = {tuple(p) for p in data['points']}
    require(set(fixed) == set(expected), 'Incorrect fixed-deficit sharpness collection')
    for pair, size in expected.items():
        require(fixed[pair]['size'] == size, 'Incorrect sharpness target size')
    require({(13 - x, y) for x, y in coordinates[14, 0]} == coordinates[14, 1],
            'Order-14 witnesses do not match the stated reflection')
    near = []
    near_pairs = [(n, e) for n in (6, 7, 8) for e in (0, 1)] + [(9, 0)]
    for n, e in near_pairs:
        item = check_witness.check(root / 'witnesses' / f'n{n:02d}-e{e}.json')
        require((item['n'], item['epsilon']) == (n, e),
                'Incorrect near-saturation witness parameters')
        require(item['size'] == 2 * n - 4, 'Incorrect near-saturation target size')
        near.append(item)
    return {'fixed_deficit': [fixed[pair] for pair in sorted(expected)],
            'near_saturation': near, 'order_14_reflection_verified': True}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('root', nargs='?', type=Path, default=Path(__file__).resolve().parent,
                        help='finite/ directory (defaults to this script\'s directory)')
    args = parser.parse_args()
    print(json.dumps(check_collection(args.root), indent=2))


if __name__ == '__main__':
    main()


==> anc/finite/check_witness.py <==
"""Check stripped coordinate witnesses with exact integer determinants."""
from itertools import combinations
import json


def require(condition,message):
    if not condition:raise ValueError(message)


def unique(pairs):
    result={}
    for key,value in pairs:
        require(key not in result,'Duplicate JSON key')
        result[key]=value
    return result


def check(path):
    data=json.loads(path.read_text(),object_pairs_hook=unique)
    require(type(data) is dict and set(data)=={'n','epsilon','points'},'Incorrect witness fields')
    n,e=data['n'],data['epsilon']
    require(type(n) is int and 2<=n<=16 and type(e) is int and e in (0,1),'Invalid witness parameters')
    raw=data['points']
    require(type(raw) is list,'Points must be a list')
    for p in raw:
        require(type(p) is list and len(p)==2 and all(type(c) is int for c in p),'Invalid integer point')
    points=[tuple(p) for p in raw]
    require(len(points)==len(set(points)),'Repeated witness point')
    require(all(0<=x<n and 0<=y<n and (x+y)%2==e for x,y in points),'Point outside colour class')
    triples=0
    for (x,y),(u,v),(a,b) in combinations(points,3):
        require((u-x)*(b-y)-(a-x)*(v-y)!=0,'Collinear witness triple')
        triples+=1
    return {'n':n,'epsilon':e,'size':len(points),'triple_checks':triples}


==> anc/finite/integer-proofs/n06-e0.json <==
{"n":6,"epsilon":0,"target":9,"points":[[0,0],[0,2],[0,4],[1,1],[1,3],[1,5],[2,0],[2,2],[2,4],[3,1],[3,3],[3,5],[4,0],[4,2],[4,4],[5,1],[5,3],[5,5]],"rows":[[[0,1,0],2],[[0,1,1],2],[[0,1,2],2],[[0,1,3],2],[[0,1,4],2],[[0,1,5],2],[[1,-1,-2],2],[[1,-1,0],2],[[1,-1,2],2],[[1,0,0],2],[[1,0,1],2],[[1,0,2],2],[[1,0,3],2],[[1,0,4],2],[[1,0,5],2],[[1,1,2],2],[[1,1,4],2],[[1,1,6],2],[[1,1,8],2],[["point",0],1],[["point",1],1],[["point",2],1],[["point",3],1],[["point",4],1],[["point",5],1],[["point",6],1],[["point",7],1],[["point",8],1],[["point",9],1],[["point",10],1],[["point",11],1],[["point",12],1],[["point",13],1],[["point",14],1],[["point",15],1],[["point",16],1],[["point",17],1]],"nodes":[{"branch":17,"one":1,"zero":2},{"dual":[[0,"1/5"],[4,"1/5"],[5,"3/5"],[6,"2/5"],[7,"3/5"],[8,"2/5"],[9,"1/5"],[13,"1/5"],[14,"3/5"],[15,"2/5"],[16,"3/5"],[17,"2/5"]]},{"dual":[[0,"1/3"],[1,"1/9"],[6,"2/9"],[7,"1/3"],[8,"2/9"],[9,"1/3"],[10,"1/9"],[15,"4/9"],[16,"2/3"],[17,"8/9"],[18,"2/3"],[30,"1/9"],[35,"1/9"]]}]}


==> anc/finite/integer-proofs/n11-e0.json <==
{"n":11,"epsilon":0,"target":17,"points":[[0,0],[0,2],[0,4],[0,6],[0,8],[0,10],[1,1],[1,3],[1,5],[1,7],[1,9],[2,0],[2,2],[2,4],[2,6],[2,8],[2,10],[3,1],[3,3],[3,5],[3,7],[3,9],[4,0],[4,2],[4,4],[4,6],[4,8],[4,10],[5,1],[5,3],[5,5],[5,7],[5,9],[6,0],[6,2],[6,4],[6,6],[6,8],[6,10],[7,1],[7,3],[7,5],[7,7],[7,9],[8,0],[8,2],[8,4],[8,6],[8,8],[8,10],[9,1],[9,3],[9,5],[9,7],[9,9],[10,0],[10,2],[10,4],[10,6],[10,8],[10,10]],"rows":[[[0,1,0],2],[[0,1,1],2],[[0,1,2],2],[[0,1,3],2],[[0,1,4],2],[[0,1,5],2],[[0,1,6],2],[[0,1,7],2],[[0,1,8],2],[[0,1,9],2],[[0,1,10],2],[[1,-5,-40],2],[[1,-5,-30],2],[[1,-5,-20],2],[[1,-5,-10],2],[[1,-5,0],2],[[1,-3,-24],2],[[1,-3,-22],2],[[1,-3,-20],2],[[1,-3,-18],2],[[1,-3,-16],2],[[1,-3,-14],2],[[1,-3,-12],2],[[1,-3,-10],2],[[1,-3,-8],2],[[1,-3,-6],2],[[1,-3,-4],2],[[1,-3,-2],2],[[1,-3,0],2],[[1,-3,2],2],[[1,-3,4],2],[[1,-2,-12],2],[[1,-2,-10],2],[[1,-2,-9],2],[[1,-2,-8],2],[[1,-2,-6],2],[[1,-2,-5],2],[[1,-2,-4],2],[[1,-2,-2],2],[[1,-2,-1],2],[[1,-2,0],2],[[1,-2,2],2],[[1,-1,-8],2],[[1,-1,-6],2],[[1,-1,-4],2],[[1,-1,-2],2],[[1,-1,0],2],[[1,-1,2],2],[[1,-1,4],2],[[1,-1,6],2],[[1,-1,8],2],[[1,0,0],2],[[1,0,1],2],[[1,0,2],2],[[1,0,3],2],[[1,0,4],2],[[1,0,5],2],[[1,0,6],2],[[1,0,7],2],[[1,0,8],2],[[1,0,9],2],[[1,0,10],2],[[1,1,2],2],[[1,1,4],2],[[1,1,6],2],[[1,1,8],2],[[1,1,10],2],[[1,1,12],2],[[1,1,14],2],[[1,1,16],2],[[1,1,18],2],[[1,2,8],2],[[1,2,10],2],[[1,2,11],2],[[1,2,12],2],[[1,2,14],2],[[1,2,15],2],[[1,2,16],2],[[1,2,18],2],[[1,2,19],2],[[1,2,20],2],[[1,2,22],2],[[1,3,6],2],[[1,3,8],2],[[1,3,10],2],[[1,3,12],2],[[1,3,14],2],[[1,3,16],2],[[1,3,18],2],[[1,3,20],2],[[1,3,22],2],[[1,3,24],2],[[1,3,26],2],[[1,3,28],2],[[1,3,30],2],[[1,3,32],2],[[1,3,34],2],[[1,5,10],2],[[1,5,20],2],[[1,5,30],2],[[1,5,40],2],[[1,5,50],2],[[2,-1,-2],2],[[2,-1,0],2],[[2,-1,1],2],[[2,-1,2],2],[[2,-1,4],2],[[2,-1,5],2],[[2,-1,6],2],[[2,-1,8],2],[[2,-1,9],2],[[2,-1,10],2],[[2,-1,12],2],[[2,1,8],2],[[2,1,10],2],[[2,1,11],2],[[2,1,12],2],[[2,1,14],2],[[2,1,15],2],[[2,1,16],2],[[2,1,18],2],[[2,1,19],2],[[2,1,20],2],[[2,1,22],2],[[3,-5,-20],2],[[3,-5,-10],2],[[3,-5,0],2],[[3,-1,-4],2],[[3,-1,-2],2],[[3,-1,0],2],[[3,-1,2],2],[[3,-1,4],2],[[3,-1,6],2],[[3,-1,8],2],[[3,-1,10],2],[[3,-1,12],2],[[3,-1,14],2],[[3,-1,16],2],[[3,-1,18],2],[[3,-1,20],2],[[3,-1,22],2],[[3,-1,24],2],[[3,1,6],2],[[3,1,8],2],[[3,1,10],2],[[3,1,12],2],[[3,1,14],2],[[3,1,16],2],[[3,1,18],2],[[3,1,20],2],[[3,1,22],2],[[3,1,24],2],[[3,1,26],2],[[3,1,28],2],[[3,1,30],2],[[3,1,32],2],[[3,1,34],2],[[3,5,30],2],[[3,5,40],2],[[3,5,50],2],[[5,-3,0],2],[[5,-3,10],2],[[5,-3,20],2],[[5,-1,0],2],[[5,-1,10],2],[[5,-1,20],2],[[5,-1,30],2],[[5,-1,40],2],[[5,1,10],2],[[5,1,20],2],[[5,1,30],2],[[5,1,40],2],[[5,1,50],2],[[5,3,30],2],[[5,3,40],2],[[5,3,50],2],[["point",0],1],[["point",1],1],[["point",2],1],[["point",3],1],[["point",4],1],[["point",5],1],[["point",6],1],[["point",7],1],[["point",8],1],[["point",9],1],[["point",10],1],[["point",11],1],[["point",12],1],[["point",13],1],[["point",14],1],[["point",15],1],[["point",16],1],[["point",17],1],[["point",18],1],[["point",19],1],[["point",20],1],[["point",21],1],[["point",22],1],[["point",23],1],[["point",24],1],[["point",25],1],[["point",26],1],[["point",27],1],[["point",28],1],[["point",29],1],[["point",30],1],[["point",31],1],[["point",32],1],[["point",33],1],[["point",34],1],[["point",35],1],[["point",36],1],[["point",37],1],[["point",38],1],[["point",39],1],[["point",40],1],[["point",41],1],[["point",42],1],[["point",43],1],[["point",44],1],[["point",45],1],[["point",46],1],[["point",47],1],[["point",48],1],[["point",49],1],[["point",50],1],[["point",51],1],[["point",52],1],[["point",53],1],[["point",54],1],[["point",55],1],[["point",56],1],[["point",57],1],[["point",58],1],[["point",59],1],[["point",60],1]],"nodes":[{"branch":28,"one":1,"zero":90},{"branch":38,"one":2,"zero":57},{"branch":9,"one":3,"zero":24},{"branch":3,"one":4,"zero":9},{"branch":54,"one":5,"zero":6},{"dual":[[0,"37/179"],[1,"38/179"],[2,"18/179"],[9,"64/179"],[10,"89/179"],[18,"10/179"],[29,"21/179"],[44,"79/179"],[45,"89/179"],[46,"128/179"],[47,"108/179"],[48,"108/179"],[49,"34/179"],[51,"72/179"],[52,"44/179"],[59,"35/179"],[60,"55/179"],[61,"71/179"],[63,"33/179"],[65,"107/179"],[66,"71/179"],[67,"90/179"],[68,"36/179"],[69,"16/179"],[90,"19/179"],[142,"13/179"],[153,"15/179"],[198,"1/179"],[233,"19/179"]]},{"branch":56,"one":7,"zero":8},{"dual":[[0,"20/77"],[1,"27/77"],[2,"3/7"],[8,"9/77"],[10,"2/7"],[44,"6/11"],[45,"3/7"],[46,"20/77"],[47,"26/77"],[48,"3/7"],[51,"1/7"],[52,"30/77"],[60,"6/77"],[61,"6/11"],[63,"24/77"],[65,"57/77"],[66,"4/7"],[67,"57/77"],[68,"5/11"],[69,"45/77"],[76,"13/77"],[136,"2/7"],[155,"3/77"],[186,"3/77"],[187,"31/77"],[227,"1/77"]]},{"dual":[[0,"25/79"],[1,"30/79"],[8,"6/79"],[9,"9/79"],[10,"38/79"],[12,"3/79"],[44,"38/79"],[45,"41/79"],[46,"44/79"],[47,"47/79"],[48,"44/79"],[49,"36/79"],[51,"38/79"],[52,"27/79"],[53,"6/79"],[60,"3/79"],[61,"11/79"],[63,"10/79"],[65,"35/79"],[66,"43/79"],[67,"35/79"],[68,"32/79"],[69,"29/79"],[83,"19/79"],[88,"3/79"],[142,"1/79"],[153,"3/79"],[227,"2/79"],[235,"12/79"]]},{"branch":15,"one":10,"zero":17},{"branch":22,"one":11,"zero":14},{"branch":49,"one":12,"zero":13},{"dual":[[0,"6/13"],[2,"1/91"],[8,"6/13"],[9,"1/91"],[27,"6/91"],[29,"1/13"],[30,"1/7"],[44,"6/13"],[45,"90/91"],[46,"7/13"],[47,"6/13"],[49,"29/91"],[52,"36/91"],[60,"37/91"],[61,"3/91"],[63,"7/13"],[64,"6/13"],[65,"7/13"],[66,"54/91"],[67,"25/91"],[70,"4/91"],[78,"17/91"],[90,"24/91"],[123,"7/13"],[156,"12/91"]]},{"dual":[[0,"15/47"],[1,"9/47"],[2,"4/47"],[8,"7/47"],[9,"9/47"],[10,"10/47"],[44,"20/47"],[45,"25/47"],[46,"29/47"],[47,"25/47"],[49,"14/47"],[51,"8/47"],[52,"9/47"],[53,"7/47"],[60,"9/47"],[61,"15/47"],[63,"13/47"],[64,"18/47"],[65,"32/47"],[66,"29/47"],[67,"24/47"],[68,"18/47"],[69,"13/47"],[123,"4/47"],[127,"6/47"],[177,"10/47"]]},{"branch":51,"one":15,"zero":16},{"dual":[[0,"7/86"],[1,"5/43"],[8,"2/43"],[10,"15/172"],[28,"21/172"],[44,"127/172"],[45,"119/172"],[46,"25/43"],[47,"107/172"],[48,"55/172"],[49,"35/86"],[51,"37/172"],[52,"13/43"],[53,"51/172"],[59,"11/172"],[60,"18/43"],[61,"57/172"],[63,"2/43"],[64,"18/43"],[65,"127/172"],[66,"30/43"],[67,"53/86"],[68,"45/172"],[69,"53/172"],[82,"4/43"],[83,"13/172"],[123,"9/172"],[136,"27/172"],[141,"7/172"]]},{"dual":[[0,"17/344"],[1,"35/344"],[4,"6/43"],[8,"23/344"],[10,"21/86"],[15,"51/172"],[29,"1/344"],[44,"233/344"],[45,"127/172"],[46,"225/344"],[47,"213/344"],[48,"24/43"],[49,"77/344"],[52,"21/86"],[53,"113/344"],[57,"29/344"],[59,"3/172"],[60,"41/344"],[61,"27/86"],[63,"3/172"],[64,"131/344"],[65,"321/344"],[66,"65/86"],[67,"45/172"],[68,"111/344"],[69,"45/172"],[82,"45/172"],[110,"41/344"],[123,"7/172"],[127,"57/344"],[153,"1/43"],[230,"37/344"],[232,"15/172"]]},{"branch":17,"one":18,"zero":19},{"dual":[[0,"23/151"],[2,"13/302"],[8,"9/302"],[9,"81/302"],[10,"147/302"],[28,"1/151"],[29,"22/151"],[43,"6/151"],[44,"72/151"],[45,"145/302"],[46,"207/302"],[47,"106/151"],[48,"145/302"],[49,"39/151"],[51,"47/302"],[52,"32/151"],[54,"1/302"],[57,"5/302"],[59,"5/151"],[60,"7/151"],[61,"81/302"],[63,"111/302"],[64,"47/151"],[65,"123/151"],[66,"157/302"],[67,"104/151"],[68,"143/302"],[69,"38/151"],[82,"79/302"],[97,"9/151"]]},{"branch":44,"one":20,"zero":21},{"dual":[[0,"31/59"],[1,"5/59"],[2,"7/118"],[9,"15/118"],[10,"16/59"],[43,"45/118"],[44,"31/59"],[45,"77/118"],[46,"67/118"],[47,"28/59"],[48,"28/59"],[49,"12/59"],[51,"12/59"],[52,"41/118"],[59,"25/118"],[60,"18/59"],[61,"53/118"],[64,"51/118"],[66,"31/59"],[67,"29/59"],[68,"41/118"],[69,"13/59"],[71,"2/59"],[127,"14/59"],[153,"5/59"],[177,"5/59"],[235,"9/118"]]},{"branch":12,"one":22,"zero":23},{"dual":[[0,"62/241"],[1,"93/482"],[2,"57/241"],[8,"49/482"],[9,"51/241"],[10,"119/241"],[16,"85/482"],[43,"61/482"],[44,"106/241"],[45,"122/241"],[46,"297/482"],[47,"299/482"],[48,"106/241"],[49,"165/482"],[51,"62/241"],[52,"46/241"],[53,"53/482"],[57,"4/241"],[60,"83/482"],[61,"67/241"],[63,"73/241"],[64,"185/482"],[65,"112/241"],[66,"135/241"],[67,"117/241"],[68,"183/482"],[69,"68/241"],[79,"2/241"],[115,"7/241"],[153,"18/241"],[187,"3/241"]]},{"dual":[[0,"31/107"],[1,"174/749"],[2,"51/749"],[8,"82/749"],[9,"109/749"],[10,"44/107"],[14,"8/749"],[16,"99/749"],[29,"123/749"],[43,"215/749"],[44,"417/749"],[45,"63/107"],[46,"460/749"],[47,"409/749"],[48,"417/749"],[49,"243/749"],[51,"31/107"],[52,"44/107"],[60,"180/749"],[61,"258/749"],[64,"289/749"],[65,"332/749"],[66,"332/749"],[67,"326/749"],[68,"226/749"],[69,"199/749"],[90,"2/107"],[109,"8/749"],[113,"19/749"],[123,"114/749"],[127,"115/749"],[153,"9/107"],[177,"32/749"],[198,"88/749"]]},{"branch":2,"one":25,"zero":42},{"branch":18,"one":26,"zero":29},{"branch":54,"one":27,"zero":28},{"dual":[[0,"18/61"],[1,"8/61"],[3,"3/61"],[4,"4/61"],[9,"49/183"],[10,"82/183"],[29,"13/183"],[43,"41/183"],[45,"41/61"],[47,"36/61"],[48,"26/61"],[49,"12/61"],[51,"20/61"],[53,"8/183"],[60,"15/61"],[61,"25/61"],[63,"17/61"],[65,"41/61"],[66,"134/183"],[67,"31/61"],[68,"20/61"],[69,"10/61"],[71,"2/61"],[123,"5/61"]]},{"dual":[[0,"4/21"],[1,"29/63"],[3,"1/3"],[4,"1/63"],[10,"25/63"],[16,"2/7"],[25,"10/63"],[29,"13/63"],[43,"1/7"],[45,"4/7"],[46,"34/63"],[47,"4/7"],[48,"8/21"],[49,"2/21"],[51,"17/63"],[53,"2/63"],[59,"2/63"],[61,"3/7"],[63,"2/21"],[65,"4/9"],[66,"2/3"],[67,"4/7"],[68,"29/63"],[69,"3/7"],[83,"1/3"],[145,"1/3"],[191,"10/63"]]},{"branch":16,"one":30,"zero":33},{"branch":11,"one":31,"zero":32},{"dual":[[0,"63/94"],[1,"28/47"],[8,"7/94"],[9,"9/47"],[34,"2/47"],[41,"6/47"],[42,"25/94"],[45,"55/94"],[46,"31/47"],[47,"35/47"],[48,"59/94"],[49,"15/94"],[51,"39/94"],[60,"3/94"],[61,"17/94"],[64,"8/47"],[65,"23/94"],[66,"35/94"],[67,"38/47"],[68,"16/47"],[69,"21/94"],[71,"4/47"],[98,"1/94"],[115,"8/47"],[142,"39/94"],[230,"11/94"],[233,"9/47"]]},{"dual":[[0,"14/155"],[1,"42/155"],[8,"19/155"],[9,"42/155"],[22,"13/155"],[43,"2/155"],[45,"79/155"],[46,"97/155"],[47,"92/155"],[48,"81/155"],[49,"53/155"],[51,"76/155"],[52,"16/155"],[57,"11/155"],[59,"1/31"],[60,"16/155"],[61,"44/155"],[63,"12/31"],[64,"77/155"],[65,"63/155"],[66,"97/155"],[67,"111/155"],[68,"58/155"],[69,"34/155"],[191,"37/155"],[220,"73/155"]]},{"branch":53,"one":34,"zero":37},{"branch":39,"one":35,"zero":36},{"dual":[[0,"7/43"],[2,"5/43"],[7,"4/43"],[9,"14/43"],[10,"12/43"],[15,"10/43"],[16,"2/43"],[30,"8/43"],[43,"14/43"],[45,"26/43"],[46,"14/43"],[47,"36/43"],[48,"11/43"],[49,"19/43"],[51,"12/43"],[58,"3/43"],[60,"15/43"],[61,"7/43"],[63,"17/43"],[64,"17/43"],[65,"29/43"],[66,"29/43"],[67,"13/43"],[68,"17/43"],[83,"7/43"],[136,"5/43"]]},{"dual":[[0,"8/21"],[1,"4/105"],[2,"17/105"],[4,"8/35"],[8,"1/15"],[10,"46/105"],[16,"4/21"],[43,"8/35"],[45,"44/105"],[46,"2/3"],[47,"71/105"],[48,"1/3"],[49,"3/35"],[51,"44/105"],[52,"31/105"],[57,"19/105"],[59,"1/21"],[60,"1/3"],[61,"9/35"],[63,"2/7"],[64,"37/105"],[65,"34/105"],[66,"74/105"],[67,"61/105"],[68,"1/3"],[156,"2/21"],[220,"26/105"]]},{"branch":42,"one":38,"zero":39},{"dual":[[0,"3/8"],[1,"9/136"],[2,"5/68"],[8,"7/68"],[9,"5/68"],[29,"11/136"],[43,"15/68"],[45,"37/68"],[46,"63/68"],[47,"33/68"],[48,"7/17"],[49,"31/136"],[51,"13/34"],[52,"1/136"],[53,"1/17"],[58,"13/68"],[61,"15/68"],[63,"61/136"],[64,"27/68"],[65,"35/68"],[66,"21/34"],[67,"12/17"],[68,"10/17"],[71,"3/68"],[93,"41/136"],[96,"13/68"],[141,"9/136"]]},{"branch":15,"one":40,"zero":41},{"dual":[[0,"62/201"],[1,"65/268"],[4,"2/201"],[8,"46/201"],[9,"95/402"],[10,"311/804"],[41,"7/201"],[43,"283/804"],[45,"163/268"],[46,"491/804"],[47,"103/201"],[48,"157/268"],[49,"175/402"],[51,"105/268"],[52,"59/402"],[53,"29/201"],[59,"1/201"],[60,"41/268"],[61,"52/201"],[63,"197/804"],[64,"103/402"],[65,"305/804"],[66,"81/134"],[67,"331/804"],[68,"35/134"],[69,"125/804"],[71,"31/134"],[98,"29/268"],[115,"5/402"],[123,"89/402"],[171,"61/804"]]},{"dual":[[0,"57/176"],[1,"15/44"],[2,"9/176"],[3,"1/22"],[4,"7/176"],[8,"21/176"],[9,"29/88"],[10,"17/44"],[29,"25/176"],[34,"3/176"],[43,"15/176"],[45,"89/176"],[46,"23/44"],[47,"91/176"],[48,"21/44"],[49,"39/176"],[51,"39/88"],[52,"3/22"],[59,"19/176"],[60,"13/88"],[61,"4/11"],[63,"13/44"],[64,"5/11"],[65,"7/16"],[66,"21/44"],[67,"103/176"],[68,"3/8"],[69,"29/176"],[83,"23/176"],[85,"3/88"],[115,"5/88"],[142,"3/176"],[203,"27/176"],[224,"3/44"]]},{"branch":56,"one":43,"zero":52},{"branch":8,"one":44,"zero":45},{"dual":[[0,"13/29"],[1,"71/232"],[2,"13/58"],[8,"41/232"],[9,"21/116"],[10,"115/232"],[16,"37/232"],[21,"5/232"],[29,"5/58"],[45,"27/58"],[46,"105/232"],[47,"27/58"],[48,"75/232"],[49,"37/232"],[52,"71/232"],[59,"1/58"],[60,"21/116"],[61,"39/116"],[63,"53/232"],[65,"31/58"],[66,"119/232"],[67,"153/232"],[68,"117/232"],[69,"41/116"],[128,"9/29"],[136,"5/232"],[143,"11/116"],[158,"1/29"],[230,"43/232"]]},{"branch":22,"one":46,"zero":49},{"branch":32,"one":47,"zero":48},{"dual":[[0,"68/161"],[1,"9/23"],[2,"66/161"],[8,"36/161"],[9,"43/161"],[10,"8/23"],[16,"10/161"],[17,"32/161"],[43,"3/161"],[45,"68/161"],[46,"10/23"],[47,"9/23"],[51,"27/161"],[52,"4/23"],[55,"3/161"],[59,"5/161"],[60,"48/161"],[61,"62/161"],[63,"5/23"],[64,"93/161"],[65,"88/161"],[66,"90/161"],[67,"15/23"],[68,"99/161"],[69,"50/161"],[88,"8/161"],[142,"30/161"]]},{"dual":[[0,"4/9"],[1,"13/45"],[2,"1/9"],[8,"1/15"],[9,"4/45"],[10,"2/5"],[16,"4/45"],[29,"1/45"],[43,"2/9"],[44,"13/45"],[45,"3/5"],[46,"2/3"],[47,"4/9"],[49,"7/45"],[51,"13/45"],[52,"2/45"],[55,"2/45"],[60,"11/45"],[61,"22/45"],[63,"4/15"],[64,"2/5"],[65,"5/9"],[66,"32/45"],[67,"3/5"],[68,"1/3"],[69,"14/45"],[142,"4/45"],[145,"7/45"],[233,"1/45"]]},{"branch":49,"one":50,"zero":51},{"dual":[[1,"6/13"],[2,"1/13"],[8,"1/13"],[9,"2/13"],[16,"5/13"],[17,"4/13"],[44,"6/13"],[45,"11/13"],[46,"7/13"],[47,"7/13"],[48,"6/13"],[49,"3/13"],[51,"1/13"],[53,"1/13"],[59,"3/13"],[60,"4/13"],[61,"7/13"],[64,"10/13"],[65,"6/13"],[66,"7/13"],[67,"6/13"],[68,"1/13"],[83,"4/13"],[142,"2/13"],[155,"2/13"],[156,"2/13"],[186,"4/13"],[187,"3/13"]]},{"dual":[[0,"7/24"],[1,"7/12"],[2,"13/24"],[8,"3/16"],[9,"5/24"],[10,"5/24"],[44,"5/24"],[45,"19/48"],[46,"5/12"],[47,"19/48"],[48,"5/24"],[53,"1/48"],[60,"5/24"],[61,"5/12"],[63,"1/48"],[64,"17/24"],[65,"17/24"],[66,"19/24"],[67,"19/24"],[68,"7/12"],[69,"19/48"],[102,"1/16"],[142,"7/24"],[180,"5/48"],[183,"7/24"],[203,"7/48"],[230,"1/6"]]},{"branch":17,"one":53,"zero":54},{"dual":[[0,"119/1041"],[8,"161/1041"],[9,"359/1041"],[10,"469/1041"],[16,"85/1041"],[43,"49/347"],[44,"430/1041"],[45,"184/347"],[46,"616/1041"],[47,"752/1041"],[48,"184/347"],[49,"391/1041"],[51,"102/347"],[52,"71/1041"],[53,"122/1041"],[59,"13/347"],[60,"64/1041"],[61,"128/1041"],[63,"370/1041"],[64,"180/347"],[65,"163/347"],[66,"611/1041"],[67,"150/347"],[68,"425/1041"],[69,"75/347"],[97,"61/347"],[141,"136/1041"],[142,"16/347"],[220,"86/347"],[230,"2/1041"],[233,"97/1041"]]},{"branch":50,"one":55,"zero":56},{"dual":[[0,"37/141"],[8,"34/141"],[9,"11/47"],[10,"67/141"],[14,"1/141"],[16,"8/47"],[44,"40/141"],[45,"74/141"],[46,"73/141"],[47,"73/141"],[48,"73/141"],[49,"38/141"],[51,"5/47"],[53,"2/47"],[60,"35/141"],[61,"34/141"],[63,"26/141"],[64,"101/141"],[65,"68/141"],[66,"103/141"],[67,"68/141"],[68,"68/141"],[69,"34/141"],[83,"12/47"],[102,"2/47"],[129,"16/141"],[142,"25/141"],[145,"5/141"],[177,"15/47"]]},{"dual":[[0,"103/298"],[1,"1/149"],[8,"41/298"],[9,"37/149"],[10,"61/149"],[16,"5/149"],[43,"46/149"],[44,"135/298"],[45,"88/149"],[46,"209/298"],[47,"209/298"],[48,"97/149"],[49,"161/298"],[51,"56/149"],[52,"87/298"],[53,"14/149"],[60,"15/298"],[61,"24/149"],[63,"1/298"],[64,"47/149"],[65,"135/298"],[66,"137/298"],[67,"61/149"],[68,"89/298"],[69,"37/149"],[83,"30/149"],[97,"5/149"],[147,"13/149"],[183,"17/149"]]},{"branch":20,"one":58,"zero":61},{"branch":1,"one":59,"zero":60},{"dual":[[0,"16/43"],[1,"6/43"],[2,"13/43"],[7,"5/43"],[8,"2/43"],[9,"6/43"],[43,"12/43"],[44,"27/43"],[45,"34/43"],[46,"29/43"],[47,"27/43"],[48,"26/43"],[49,"19/43"],[51,"23/43"],[52,"8/43"],[54,"9/43"],[59,"9/43"],[60,"8/43"],[61,"14/43"],[63,"1/43"],[64,"8/43"],[65,"18/43"],[66,"29/43"],[67,"16/43"],[68,"10/43"],[69,"3/43"],[130,"1/43"],[203,"20/43"]]},{"dual":[[0,"83/454"],[1,"12/227"],[7,"14/227"],[8,"33/454"],[9,"51/227"],[10,"27/454"],[15,"11/227"],[30,"3/227"],[43,"52/227"],[44,"185/454"],[45,"127/227"],[46,"267/454"],[47,"243/454"],[48,"89/227"],[49,"109/454"],[51,"41/227"],[52,"7/454"],[59,"28/227"],[60,"85/454"],[61,"89/227"],[63,"187/454"],[64,"131/227"],[65,"315/454"],[66,"345/454"],[67,"124/227"],[68,"167/454"],[69,"49/227"],[91,"12/227"],[130,"78/227"],[142,"3/227"],[161,"117/454"],[187,"5/454"],[227,"6/227"]]},{"branch":51,"one":62,"zero":71},{"branch":50,"one":63,"zero":66},{"branch":58,"one":64,"zero":65},{"dual":[[0,"20/389"],[8,"26/389"],[9,"71/389"],[10,"96/389"],[29,"18/389"],[43,"116/389"],[44,"117/389"],[45,"207/389"],[46,"208/389"],[47,"176/389"],[49,"145/389"],[51,"182/389"],[52,"92/389"],[53,"91/389"],[56,"32/389"],[59,"44/389"],[61,"187/389"],[63,"90/389"],[64,"213/389"],[65,"181/389"],[66,"182/389"],[67,"202/389"],[68,"169/389"],[69,"111/389"],[93,"44/389"],[136,"31/389"],[164,"1/389"],[166,"11/389"],[187,"83/389"],[203,"7/389"]]},{"dual":[[0,"97/307"],[2,"7/307"],[8,"54/307"],[9,"54/307"],[10,"58/307"],[29,"49/307"],[43,"61/307"],[44,"87/307"],[45,"231/307"],[46,"141/307"],[47,"123/307"],[48,"97/307"],[49,"33/307"],[51,"69/307"],[52,"43/307"],[53,"38/307"],[59,"18/307"],[61,"108/307"],[63,"113/307"],[64,"177/307"],[65,"184/307"],[66,"210/307"],[67,"192/307"],[68,"166/307"],[83,"8/307"],[85,"19/307"],[96,"22/307"],[127,"19/307"],[224,"94/307"]]},{"branch":32,"one":67,"zero":68},{"dual":[[0,"5/19"],[1,"21/152"],[2,"5/76"],[8,"13/152"],[9,"39/152"],[10,"33/152"],[17,"11/76"],[43,"4/19"],[44,"15/38"],[45,"79/152"],[46,"91/152"],[47,"25/38"],[48,"79/152"],[49,"51/152"],[51,"59/152"],[52,"5/19"],[53,"3/38"],[59,"9/76"],[60,"11/76"],[61,"35/152"],[63,"33/152"],[64,"61/152"],[65,"10/19"],[66,"73/152"],[67,"107/152"],[68,"33/76"],[69,"15/76"],[83,"3/76"],[96,"1/38"],[97,"1/38"],[141,"1/19"],[203,"17/152"]]},{"branch":17,"one":69,"zero":70},{"dual":[[0,"22/145"],[8,"9/145"],[9,"254/725"],[10,"27/145"],[43,"222/725"],[44,"37/145"],[45,"362/725"],[46,"15/29"],[47,"104/145"],[48,"362/725"],[49,"177/725"],[51,"57/145"],[52,"108/725"],[53,"19/145"],[59,"196/725"],[60,"96/725"],[61,"46/145"],[63,"51/145"],[64,"432/725"],[65,"79/145"],[66,"363/725"],[67,"99/145"],[68,"318/725"],[69,"109/725"],[82,"6/725"],[97,"22/725"],[102,"2/29"],[136,"32/725"],[141,"24/725"]]},{"dual":[[0,"1418/6021"],[1,"355/6021"],[8,"182/2007"],[9,"293/2007"],[10,"253/2007"],[30,"358/6021"],[43,"139/669"],[44,"161/669"],[45,"3590/6021"],[46,"3490/6021"],[47,"1070/2007"],[48,"3190/6021"],[49,"2264/6021"],[51,"2431/6021"],[52,"2176/6021"],[53,"1393/6021"],[55,"415/6021"],[59,"926/6021"],[60,"1652/6021"],[61,"1772/6021"],[63,"505/6021"],[64,"2396/6021"],[65,"3044/6021"],[66,"2831/6021"],[67,"1297/2007"],[68,"1885/6021"],[69,"353/2007"],[83,"211/2007"],[96,"493/6021"],[136,"646/6021"],[145,"5/223"],[156,"100/6021"],[178,"1636/6021"],[203,"406/2007"]]},{"branch":33,"one":72,"zero":83},{"branch":15,"one":73,"zero":78},{"branch":42,"one":74,"zero":75},{"dual":[[0,"5/18"],[1,"2/9"],[2,"1/18"],[7,"2/9"],[8,"2/9"],[9,"1/6"],[43,"2/9"],[44,"1/18"],[45,"2/3"],[46,"7/9"],[47,"4/9"],[48,"7/18"],[49,"2/9"],[51,"5/18"],[53,"7/18"],[60,"1/18"],[61,"1/3"],[63,"1/3"],[65,"5/9"],[66,"13/18"],[67,"11/18"],[68,"7/9"],[69,"1/6"],[93,"1/9"],[178,"1/3"],[220,"1/6"],[229,"1/9"]]},{"branch":57,"one":76,"zero":77},{"dual":[[0,"31/80"],[1,"19/48"],[4,"13/80"],[8,"23/60"],[9,"23/80"],[10,"9/80"],[14,"5/48"],[43,"11/48"],[44,"7/120"],[45,"13/24"],[46,"107/240"],[47,"17/60"],[48,"31/80"],[51,"1/3"],[52,"19/120"],[53,"79/240"],[60,"1/20"],[61,"53/120"],[63,"3/10"],[65,"49/80"],[66,"133/240"],[67,"67/120"],[68,"79/120"],[69,"41/240"],[82,"1/48"],[110,"19/120"],[138,"7/120"],[156,"83/240"],[178,"7/48"],[229,"3/20"]]},{"dual":[[0,"10/31"],[1,"15/31"],[2,"19/93"],[8,"7/31"],[9,"29/93"],[10,"28/93"],[22,"14/93"],[43,"12/31"],[44,"28/93"],[45,"46/93"],[46,"35/93"],[47,"14/31"],[48,"15/31"],[49,"4/93"],[51,"28/93"],[52,"13/93"],[53,"7/31"],[56,"7/93"],[59,"19/93"],[60,"19/93"],[61,"10/31"],[63,"6/31"],[65,"44/93"],[66,"17/31"],[67,"44/93"],[68,"29/93"],[69,"6/31"],[110,"7/93"],[138,"1/31"],[178,"5/93"],[183,"16/93"]]},{"branch":57,"one":79,"zero":80},{"dual":[[0,"1647/3581"],[1,"1079/3581"],[4,"113/3581"],[8,"671/3581"],[9,"918/3581"],[10,"592/3581"],[14,"192/3581"],[41,"99/3581"],[43,"537/3581"],[44,"761/3581"],[45,"1907/3581"],[46,"2154/3581"],[47,"1455/3581"],[48,"1347/3581"],[51,"976/3581"],[52,"627/3581"],[53,"380/3581"],[60,"288/3581"],[61,"1455/3581"],[63,"1047/3581"],[65,"1934/3581"],[66,"2013/3581"],[67,"2126/3581"],[68,"1946/3581"],[69,"756/3581"],[85,"201/3581"],[93,"23/3581"],[102,"506/3581"],[127,"483/3581"],[138,"221/3581"],[156,"1082/3581"]]},{"branch":21,"one":81,"zero":82},{"dual":[[0,"24/143"],[1,"62/143"],[2,"35/572"],[8,"7/286"],[9,"11/26"],[10,"109/572"],[29,"31/572"],[43,"127/286"],[44,"11/52"],[45,"133/286"],[46,"81/143"],[47,"419/572"],[48,"357/572"],[49,"9/286"],[51,"63/143"],[53,"1/22"],[59,"85/286"],[60,"3/286"],[61,"139/572"],[63,"17/52"],[65,"153/286"],[66,"159/286"],[67,"425/572"],[68,"19/52"],[69,"16/143"],[93,"3/143"],[94,"83/572"],[97,"19/572"],[127,"3/143"],[129,"119/572"],[136,"27/572"]]},{"dual":[[0,"46/159"],[1,"33/106"],[2,"14/53"],[8,"47/318"],[9,"25/106"],[10,"43/106"],[29,"20/159"],[44,"56/159"],[45,"169/318"],[46,"59/106"],[47,"31/53"],[48,"149/318"],[49,"13/318"],[51,"65/318"],[52,"12/53"],[59,"10/159"],[60,"29/159"],[61,"85/318"],[63,"77/318"],[65,"103/159"],[66,"161/318"],[67,"149/318"],[68,"131/318"],[69,"37/159"],[93,"5/159"],[127,"20/159"],[138,"4/159"],[178,"4/53"],[203,"29/159"]]},{"branch":7,"one":84,"zero":87},{"branch":58,"one":85,"zero":86},{"dual":[[0,"2/37"],[1,"13/37"],[9,"8/37"],[10,"11/37"],[29,"10/37"],[43,"11/37"],[44,"14/37"],[45,"21/37"],[46,"19/37"],[47,"18/37"],[49,"3/37"],[51,"16/37"],[52,"5/37"],[53,"7/37"],[59,"5/37"],[60,"6/37"],[61,"19/37"],[63,"6/37"],[64,"18/37"],[65,"21/37"],[66,"19/37"],[67,"18/37"],[68,"15/37"],[69,"13/37"],[71,"1/37"],[81,"1/37"],[83,"5/37"],[93,"5/37"],[110,"4/37"],[141,"3/37"]]},{"dual":[[0,"47/310"],[1,"73/310"],[8,"14/155"],[9,"32/155"],[10,"9/62"],[29,"11/310"],[43,"27/155"],[44,"15/62"],[45,"104/155"],[46,"161/310"],[47,"189/310"],[48,"13/31"],[49,"23/155"],[51,"51/155"],[52,"38/155"],[53,"29/155"],[59,"83/310"],[60,"67/310"],[61,"3/10"],[63,"133/310"],[64,"149/310"],[65,"18/31"],[66,"17/31"],[67,"207/310"],[68,"171/310"],[69,"19/155"],[87,"1/31"],[139,"11/310"],[142,"1/62"],[203,"4/31"],[229,"1/62"],[230,"9/155"]]},{"branch":11,"one":88,"zero":89},{"dual":[[0,"61/166"],[1,"177/332"],[2,"1/332"],[8,"5/83"],[9,"55/166"],[10,"37/332"],[43,"65/332"],[44,"67/166"],[45,"87/166"],[46,"111/166"],[47,"201/332"],[48,"95/166"],[50,"17/332"],[51,"157/332"],[52,"21/83"],[53,"109/332"],[55,"5/83"],[59,"19/166"],[61,"111/332"],[64,"55/166"],[65,"155/332"],[66,"69/166"],[67,"79/166"],[68,"69/166"],[69,"12/83"],[87,"1/83"],[127,"7/83"],[155,"1/83"],[156,"1/4"],[164,"3/332"],[178,"13/332"],[203,"69/332"],[232,"37/332"]]},{"dual":[[0,"33/314"],[1,"61/157"],[2,"41/314"],[8,"35/314"],[9,"60/157"],[10,"35/314"],[33,"2/157"],[43,"21/157"],[44,"87/314"],[45,"129/314"],[46,"187/314"],[47,"133/314"],[48,"211/314"],[49,"3/314"],[51,"45/157"],[52,"5/314"],[53,"8/157"],[55,"11/314"],[59,"81/314"],[60,"3/314"],[61,"46/157"],[63,"59/314"],[64,"91/157"],[65,"189/314"],[66,"189/314"],[67,"181/314"],[68,"75/157"],[69,"11/314"],[83,"11/314"],[96,"27/157"],[102,"11/157"],[127,"39/157"],[128,"16/157"],[156,"69/314"],[163,"2/157"],[229,"49/157"]]},{"branch":15,"one":91,"zero":136},{"branch":57,"one":92,"zero":107},{"branch":45,"one":93,"zero":94},{"dual":[[2,"14/41"],[5,"6/41"],[8,"13/41"],[10,"3/41"],[27,"1/41"],[33,"7/41"],[43,"25/41"],[44,"14/41"],[45,"16/41"],[46,"34/41"],[47,"19/41"],[48,"8/41"],[51,"9/41"],[52,"5/41"],[53,"22/41"],[59,"22/41"],[61,"11/41"],[63,"20/41"],[64,"7/41"],[65,"19/41"],[67,"16/41"],[68,"27/41"],[69,"22/41"],[128,"2/41"],[133,"2/41"],[135,"3/41"],[182,"1/41"],[198,"10/41"]]},{"branch":18,"one":95,"zero":100},{"branch":3,"one":96,"zero":97},{"dual":[[0,"5/28"],[1,"3/14"],[3,"1/7"],[8,"1/28"],[9,"1/14"],[10,"3/14"],[25,"1/14"],[41,"1/14"],[44,"11/28"],[45,"17/28"],[46,"11/14"],[47,"15/28"],[48,"1/4"],[49,"1/7"],[51,"9/28"],[53,"3/14"],[59,"5/28"],[60,"1/7"],[61,"3/7"],[63,"1/4"],[65,"9/14"],[66,"17/28"],[67,"4/7"],[68,"15/28"],[69,"9/28"],[85,"1/28"],[145,"9/28"],[214,"1/14"]]},{"branch":46,"one":98,"zero":99},{"dual":[[0,"11/52"],[3,"1/52"],[8,"11/52"],[10,"15/52"],[43,"3/26"],[44,"3/26"],[45,"33/52"],[46,"47/52"],[47,"1/2"],[48,"9/26"],[49,"11/52"],[52,"5/52"],[54,"9/52"],[60,"3/52"],[61,"15/52"],[63,"1/4"],[64,"1/2"],[65,"41/52"],[66,"37/52"],[67,"37/52"],[68,"31/52"],[69,"19/52"],[82,"1/13"],[128,"15/52"],[132,"15/52"],[145,"5/26"],[153,"3/13"],[156,"1/13"],[230,"1/26"]]},{"dual":[[0,"22/75"],[8,"3/25"],[10,"19/75"],[17,"2/75"],[25,"1/15"],[27,"8/75"],[43,"16/75"],[44,"11/25"],[45,"52/75"],[46,"61/75"],[47,"12/25"],[48,"16/75"],[49,"22/75"],[51,"13/75"],[52,"2/25"],[53,"17/75"],[54,"4/15"],[60,"14/75"],[61,"12/25"],[63,"19/75"],[64,"31/75"],[65,"53/75"],[66,"17/25"],[67,"13/25"],[68,"8/15"],[69,"23/75"],[85,"2/15"],[128,"1/15"],[145,"6/25"],[156,"2/75"]]},{"branch":51,"one":101,"zero":102},{"dual":[[0,"85/224"],[8,"11/112"],[9,"9/64"],[10,"9/32"],[17,"17/224"],[27,"103/448"],[28,"103/448"],[43,"69/224"],[44,"167/448"],[45,"235/448"],[46,"241/448"],[47,"13/28"],[48,"15/56"],[51,"173/448"],[52,"13/56"],[53,"5/32"],[59,"53/448"],[60,"9/28"],[61,"7/16"],[63,"137/448"],[64,"137/448"],[65,"225/448"],[66,"281/448"],[67,"9/16"],[68,"23/56"],[69,"33/112"],[113,"3/224"],[128,"5/56"],[135,"15/448"],[153,"23/448"],[154,"3/448"]]},{"branch":1,"one":103,"zero":104},{"dual":[[0,"78/181"],[1,"91/1086"],[2,"17/181"],[8,"86/543"],[9,"50/181"],[10,"215/1086"],[19,"11/362"],[27,"71/181"],[43,"159/362"],[44,"143/543"],[45,"281/362"],[46,"275/543"],[47,"93/181"],[48,"197/543"],[49,"135/362"],[51,"96/181"],[52,"19/1086"],[53,"81/362"],[59,"14/543"],[60,"32/181"],[61,"178/543"],[63,"112/543"],[65,"295/543"],[66,"767/1086"],[67,"314/543"],[68,"250/543"],[69,"56/181"],[82,"71/362"],[153,"6/181"],[214,"71/362"],[230,"11/1086"]]},{"branch":7,"one":105,"zero":106},{"dual":[[0,"1733/6080"],[1,"151/1216"],[4,"111/6080"],[8,"511/3040"],[9,"571/3040"],[10,"433/1520"],[19,"157/3040"],[27,"811/6080"],[43,"1651/6080"],[44,"2241/6080"],[45,"879/1520"],[46,"3101/6080"],[47,"2843/6080"],[48,"373/1216"],[49,"1513/6080"],[51,"623/3040"],[52,"1413/6080"],[53,"1061/6080"],[57,"403/6080"],[59,"107/1216"],[60,"759/3040"],[61,"147/320"],[63,"1241/3040"],[64,"1213/3040"],[65,"953/1520"],[66,"705/1216"],[67,"173/320"],[68,"2697/6080"],[69,"711/3040"],[138,"1/1216"],[142,"443/6080"],[153,"141/3040"],[156,"297/6080"]]},{"dual":[[0,"224/633"],[1,"502/1899"],[4,"12/211"],[8,"302/1899"],[9,"64/211"],[10,"187/633"],[27,"148/1899"],[41,"28/1899"],[43,"548/1899"],[44,"794/1899"],[45,"896/1899"],[46,"1031/1899"],[47,"96/211"],[48,"694/1899"],[49,"88/633"],[51,"464/1899"],[52,"218/1899"],[53,"335/1899"],[57,"44/1899"],[59,"94/1899"],[60,"292/1899"],[61,"778/1899"],[63,"533/1899"],[64,"887/1899"],[65,"1133/1899"],[66,"1105/1899"],[67,"1003/1899"],[68,"868/1899"],[69,"427/1899"],[123,"73/1899"],[155,"5/211"],[156,"316/1899"],[166,"32/1899"]]},{"branch":27,"one":108,"zero":119},{"branch":45,"one":109,"zero":110},{"dual":[[0,"1/5"],[2,"2/5"],[5,"3/20"],[8,"9/20"],[9,"1/20"],[10,"1/4"],[33,"1/10"],[44,"7/20"],[45,"2/5"],[46,"17/20"],[47,"9/20"],[48,"1/4"],[49,"3/5"],[52,"1/20"],[53,"7/20"],[59,"7/20"],[61,"1/10"],[63,"11/20"],[64,"3/20"],[65,"9/20"],[67,"2/5"],[68,"3/5"],[69,"11/20"],[98,"1/10"],[100,"1/10"],[128,"1/5"],[130,"1/10"],[170,"1/20"]]},{"branch":18,"one":111,"zero":114},{"branch":33,"one":112,"zero":113},{"dual":[[0,"14/43"],[8,"6/43"],[10,"15/43"],[17,"6/43"],[25,"12/43"],[44,"7/43"],[45,"22/43"],[46,"1"],[47,"21/43"],[48,"9/43"],[49,"13/43"],[51,"8/43"],[61,"13/43"],[63,"21/43"],[65,"29/43"],[66,"36/43"],[67,"30/43"],[68,"22/43"],[69,"21/43"],[82,"1/43"],[85,"7/43"],[112,"3/43"],[132,"8/43"],[139,"1/43"],[145,"7/43"]]},{"dual":[[0,"1/13"],[1,"1/13"],[8,"10/91"],[9,"11/91"],[10,"34/91"],[25,"1/7"],[30,"20/91"],[44,"43/91"],[45,"57/91"],[46,"67/91"],[47,"64/91"],[48,"41/91"],[51,"17/91"],[52,"17/91"],[53,"1/13"],[60,"1/7"],[61,"16/91"],[63,"20/91"],[64,"27/91"],[65,"64/91"],[66,"60/91"],[67,"50/91"],[68,"24/91"],[69,"2/13"],[85,"11/91"],[96,"1/91"],[128,"4/91"],[132,"1/7"],[141,"20/91"],[145,"3/91"],[154,"8/91"],[232,"5/91"]]},{"branch":51,"one":115,"zero":116},{"dual":[[0,"83/248"],[1,"175/992"],[2,"65/496"],[8,"655/1984"],[9,"35/248"],[10,"689/1984"],[17,"17/496"],[28,"5/992"],[44,"1049/1984"],[45,"1227/1984"],[46,"18/31"],[47,"593/992"],[48,"441/992"],[49,"391/992"],[51,"497/1984"],[52,"397/1984"],[53,"67/992"],[58,"5/496"],[60,"69/248"],[61,"143/1984"],[63,"219/992"],[64,"269/992"],[65,"13/31"],[66,"541/992"],[67,"1161/1984"],[68,"587/1984"],[69,"123/992"],[93,"225/1984"],[130,"85/1984"],[141,"61/248"],[154,"211/1984"],[232,"105/496"]]},{"branch":44,"one":117,"zero":118},{"dual":[[0,"55/89"],[1,"9/89"],[2,"4/89"],[8,"9/89"],[9,"31/178"],[10,"61/178"],[44,"63/178"],[45,"46/89"],[46,"47/89"],[47,"81/178"],[48,"51/178"],[52,"15/89"],[53,"10/89"],[59,"25/178"],[60,"43/178"],[61,"73/178"],[63,"28/89"],[64,"15/89"],[65,"80/89"],[66,"117/178"],[67,"97/178"],[68,"42/89"],[69,"27/89"],[71,"59/178"],[82,"23/178"],[96,"1/178"],[112,"5/178"],[128,"55/178"],[130,"18/89"],[138,"5/89"]]},{"dual":[[0,"2/29"],[1,"123/580"],[8,"6/29"],[9,"101/580"],[10,"48/145"],[17,"1/116"],[30,"13/58"],[44,"1/2"],[45,"383/580"],[46,"92/145"],[47,"91/145"],[48,"317/580"],[51,"197/580"],[52,"89/580"],[53,"44/145"],[58,"1/145"],[60,"79/580"],[61,"153/580"],[63,"93/580"],[64,"201/580"],[65,"263/580"],[66,"93/145"],[67,"53/145"],[68,"46/145"],[69,"23/145"],[84,"3/116"],[93,"9/290"],[138,"8/145"],[139,"9/116"],[153,"3/290"],[209,"307/580"],[232,"17/116"]]},{"branch":2,"one":120,"zero":131},{"branch":53,"one":121,"zero":124},{"branch":8,"one":122,"zero":123},{"dual":[[0,"9/49"],[8,"12/49"],[10,"10/147"],[17,"12/49"],[30,"19/147"],[43,"16/147"],[45,"62/147"],[46,"5/7"],[47,"104/147"],[48,"58/147"],[49,"11/147"],[51,"22/147"],[52,"2/7"],[53,"16/147"],[58,"1/49"],[59,"31/147"],[60,"2/7"],[61,"1/21"],[63,"43/147"],[64,"109/147"],[65,"89/147"],[66,"5/7"],[67,"121/147"],[68,"13/49"],[69,"82/147"],[94,"10/147"],[139,"25/147"],[172,"8/147"]]},{"dual":[[0,"164/417"],[1,"10/139"],[8,"31/417"],[10,"53/417"],[17,"131/417"],[25,"4/417"],[30,"28/417"],[43,"107/417"],[44,"152/417"],[45,"233/417"],[46,"283/417"],[47,"307/417"],[48,"145/417"],[49,"104/417"],[51,"60/139"],[52,"104/417"],[53,"18/139"],[57,"19/417"],[60,"134/417"],[61,"79/417"],[63,"80/417"],[64,"130/417"],[65,"253/417"],[66,"313/417"],[67,"310/417"],[68,"134/417"],[69,"193/417"],[139,"2/417"]]},{"branch":38,"one":125,"zero":130},{"branch":9,"one":126,"zero":127},{"dual":[[0,"71/215"],[2,"22/215"],[8,"54/215"],[10,"12/43"],[25,"13/215"],[45,"30/43"],[46,"153/215"],[47,"144/215"],[48,"102/215"],[49,"71/215"],[51,"17/215"],[52,"62/215"],[57,"11/215"],[60,"62/215"],[61,"17/215"],[63,"42/215"],[64,"49/215"],[65,"144/215"],[66,"122/215"],[67,"82/215"],[69,"13/43"],[82,"13/215"],[93,"31/215"],[123,"71/215"],[144,"16/215"],[153,"31/215"],[172,"1/43"],[228,"33/215"],[232,"23/215"]]},{"branch":51,"one":128,"zero":129},{"dual":[[0,"2/9"],[8,"2/9"],[10,"2/9"],[43,"2/9"],[45,"7/9"],[46,"7/9"],[47,"7/9"],[48,"5/9"],[49,"4/9"],[51,"4/9"],[57,"1/9"],[58,"2/9"],[60,"4/9"],[63,"2/9"],[64,"2/9"],[65,"1/3"],[66,"7/9"],[67,"7/9"],[123,"2/9"],[141,"4/9"],[179,"1/9"],[182,"2/9"],[186,"2/9"]]},{"dual":[[0,"37/110"],[1,"12/55"],[8,"1/11"],[9,"9/44"],[10,"79/220"],[43,"67/220"],[45,"127/220"],[46,"8/11"],[47,"113/220"],[48,"87/220"],[49,"43/220"],[51,"93/220"],[52,"3/55"],[53,"3/20"],[57,"13/110"],[59,"7/110"],[61,"17/44"],[63,"59/220"],[64,"3/11"],[65,"107/220"],[66,"163/220"],[67,"27/55"],[68,"51/220"],[69,"12/55"],[71,"5/44"],[84,"1/10"],[112,"1/110"],[123,"27/220"],[138,"3/44"],[153,"9/220"],[228,"41/110"]]},{"dual":[[0,"7/30"],[1,"1/5"],[8,"1/10"],[9,"1/5"],[17,"1/6"],[43,"1/6"],[44,"11/30"],[45,"19/30"],[46,"19/30"],[47,"8/15"],[48,"1/2"],[49,"1/6"],[51,"11/30"],[52,"1/6"],[53,"7/30"],[58,"1/10"],[59,"1/5"],[60,"1/6"],[61,"11/30"],[63,"4/15"],[64,"7/15"],[65,"8/15"],[66,"19/30"],[67,"19/30"],[68,"4/15"],[69,"1/15"],[127,"2/15"],[141,"1/30"],[209,"2/15"],[228,"1/15"],[234,"1/30"]]},{"branch":6,"one":132,"zero":135},{"branch":1,"one":133,"zero":134},{"dual":[[0,"500/903"],[1,"213/602"],[2,"49/258"],[6,"1/903"],[8,"30/301"],[9,"37/258"],[10,"260/903"],[17,"31/903"],[25,"181/1806"],[43,"551/1806"],[44,"845/1806"],[45,"610/903"],[46,"443/602"],[47,"389/602"],[48,"403/903"],[49,"83/301"],[51,"319/602"],[52,"293/903"],[53,"145/903"],[59,"2/903"],[60,"103/903"],[61,"153/602"],[64,"148/903"],[65,"223/602"],[66,"961/1806"],[67,"166/301"],[68,"613/1806"],[69,"433/1806"],[123,"4/903"],[138,"2/301"],[141,"53/903"],[151,"9/602"]]},{"dual":[[0,"3/8"],[1,"5/16"],[2,"1/16"],[6,"1/16"],[8,"7/16"],[9,"1/8"],[10,"1/4"],[17,"1/4"],[43,"1/4"],[44,"1/4"],[45,"7/16"],[46,"5/8"],[47,"7/16"],[48,"3/8"],[49,"1/8"],[52,"1/4"],[53,"1/8"],[59,"1/16"],[60,"1/4"],[61,"1/8"],[63,"1/4"],[64,"1/2"],[65,"9/16"],[66,"3/4"],[67,"5/8"],[68,"3/8"],[69,"7/16"],[123,"1/16"],[142,"1/16"],[179,"1/8"],[232,"1/8"]]},{"dual":[[0,"902/3805"],[1,"39/7610"],[8,"348/3805"],[9,"3163/15220"],[10,"5199/15220"],[17,"1063/15220"],[30,"292/3805"],[43,"957/3805"],[44,"1292/3805"],[45,"4001/7610"],[46,"422/761"],[47,"4219/7610"],[48,"270/761"],[49,"1659/7610"],[51,"793/3805"],[52,"184/3805"],[53,"434/3805"],[59,"239/3805"],[60,"3617/15220"],[61,"539/1522"],[63,"1261/3805"],[64,"3391/7610"],[65,"2664/3805"],[66,"5473/7610"],[67,"1657/3044"],[68,"2913/7610"],[69,"811/3044"],[82,"378/3805"],[93,"75/3044"],[128,"1267/7610"],[142,"719/7610"],[153,"579/15220"],[155,"377/15220"],[193,"37/3805"],[214,"219/15220"]]},{"branch":57,"one":137,"zero":182},{"branch":4,"one":138,"zero":157},{"branch":56,"one":139,"zero":144},{"branch":8,"one":140,"zero":141},{"dual":[[0,"79/200"],[1,"41/200"],[2,"1/4"],[9,"43/200"],[10,"7/25"],[19,"13/200"],[30,"43/200"],[41,"1/8"],[43,"13/200"],[44,"21/50"],[45,"97/200"],[46,"11/25"],[47,"12/25"],[48,"9/200"],[51,"53/200"],[52,"71/200"],[59,"47/200"],[60,"7/25"],[63,"63/200"],[64,"121/200"],[65,"29/50"],[66,"103/200"],[67,"18/25"],[68,"131/200"],[69,"3/10"],[109,"1/200"],[155,"1/50"],[198,"1/40"]]},{"branch":50,"one":142,"zero":143},{"dual":[[0,"830/1467"],[1,"355/1467"],[2,"70/1467"],[9,"187/1467"],[10,"388/1467"],[16,"40/489"],[18,"1/163"],[27,"244/1467"],[31,"116/1467"],[41,"77/1467"],[43,"9/163"],[44,"263/1467"],[45,"263/489"],[46,"811/1467"],[47,"172/489"],[51,"608/1467"],[52,"19/489"],[59,"58/489"],[60,"469/1467"],[63,"596/1467"],[64,"637/1467"],[65,"440/489"],[66,"1223/1467"],[67,"1079/1467"],[68,"998/1467"],[69,"482/1467"],[113,"41/1467"],[132,"19/1467"],[142,"25/1467"],[153,"214/1467"]]},{"dual":[[0,"1019/3420"],[9,"241/1140"],[10,"379/1140"],[16,"347/3420"],[19,"31/342"],[27,"5/57"],[31,"61/855"],[43,"29/570"],[44,"50/171"],[45,"587/1140"],[46,"2387/3420"],[47,"1147/1710"],[48,"289/855"],[49,"2/5"],[51,"553/1140"],[52,"733/3420"],[53,"107/3420"],[59,"22/855"],[63,"463/1710"],[64,"1033/3420"],[65,"257/380"],[66,"491/855"],[67,"544/855"],[68,"37/60"],[69,"26/95"],[91,"73/1710"],[113,"319/3420"],[144,"10/171"],[155,"1/380"],[156,"1/18"]]},{"branch":48,"one":145,"zero":148},{"branch":17,"one":146,"zero":147},{"dual":[[0,"139/541"],[1,"103/541"],[9,"103/541"],[10,"188/541"],[43,"103/541"],[44,"170/541"],[45,"254/541"],[46,"303/541"],[47,"334/541"],[48,"238/541"],[49,"139/541"],[51,"231/541"],[52,"135/541"],[53,"68/541"],[54,"68/541"],[59,"99/541"],[60,"135/541"],[61,"99/541"],[63,"152/541"],[64,"207/541"],[65,"303/541"],[66,"303/541"],[67,"267/541"],[68,"250/541"],[69,"184/541"],[82,"56/541"],[95,"18/541"],[100,"20/541"],[113,"12/541"],[143,"29/541"]]},{"dual":[[0,"25/82"],[9,"17/82"],[10,"77/246"],[27,"5/123"],[43,"17/82"],[44,"50/123"],[45,"131/246"],[46,"29/41"],[47,"113/246"],[48,"39/82"],[49,"46/123"],[51,"115/246"],[52,"31/123"],[53,"6/41"],[55,"23/246"],[59,"19/123"],[60,"7/82"],[61,"17/246"],[63,"31/246"],[64,"79/246"],[65,"133/246"],[66,"133/246"],[67,"133/246"],[68,"95/246"],[69,"56/123"],[84,"7/82"],[91,"13/246"],[142,"1/246"],[143,"5/246"],[187,"7/82"],[197,"11/246"],[226,"46/123"]]},{"branch":8,"one":149,"zero":154},{"branch":6,"one":150,"zero":151},{"dual":[[0,"2/5"],[1,"2/5"],[9,"2/5"],[10,"2/5"],[44,"2/5"],[45,"2/5"],[46,"3/5"],[47,"3/5"],[48,"2/5"],[49,"2/5"],[51,"3/5"],[61,"2/5"],[64,"2/5"],[65,"3/5"],[66,"3/5"],[67,"3/5"],[68,"3/5"],[69,"1/5"],[113,"1/5"],[156,"1/5"]]},{"branch":27,"one":152,"zero":153},{"dual":[[0,"13/53"],[9,"12/53"],[10,"23/53"],[43,"3/53"],[44,"31/106"],[45,"57/106"],[46,"39/106"],[47,"32/53"],[48,"39/106"],[49,"29/106"],[51,"49/106"],[52,"23/106"],[54,"8/53"],[55,"15/106"],[59,"3/106"],[60,"17/106"],[61,"21/53"],[63,"13/53"],[64,"51/106"],[65,"77/106"],[66,"67/106"],[67,"30/53"],[69,"25/106"],[120,"7/106"],[153,"2/53"],[187,"8/53"],[226,"9/53"],[230,"13/53"]]},{"dual":[[0,"5/21"],[9,"1/3"],[10,"8/21"],[16,"1/21"],[43,"2/21"],[44,"8/21"],[45,"13/21"],[46,"10/21"],[47,"16/21"],[48,"11/21"],[49,"8/21"],[51,"8/21"],[52,"1/7"],[60,"4/21"],[61,"5/21"],[63,"5/21"],[64,"11/21"],[65,"16/21"],[66,"13/21"],[67,"11/21"],[68,"2/7"],[69,"1/21"],[81,"2/21"],[93,"2/21"],[153,"1/7"],[226,"1/21"]]},{"branch":16,"one":155,"zero":156},{"dual":[[0,"55/162"],[1,"7/54"],[8,"1/81"],[9,"17/81"],[10,"37/81"],[18,"1/54"],[27,"4/81"],[31,"1/54"],[43,"7/54"],[44,"47/162"],[45,"14/27"],[46,"17/27"],[47,"47/81"],[48,"55/162"],[49,"47/162"],[51,"13/27"],[52,"31/162"],[53,"13/162"],[60,"13/81"],[61,"11/27"],[63,"47/162"],[64,"10/27"],[65,"107/162"],[66,"115/162"],[67,"107/162"],[68,"1/2"],[69,"41/162"],[113,"5/162"],[156,"1/162"]]},{"dual":[[0,"511/1462"],[1,"139/1462"],[4,"23/1462"],[9,"241/1462"],[10,"185/731"],[16,"137/1462"],[27,"103/1462"],[31,"139/1462"],[43,"166/731"],[44,"242/731"],[45,"915/1462"],[46,"509/731"],[47,"915/1462"],[48,"261/731"],[49,"507/1462"],[51,"547/1462"],[52,"179/1462"],[53,"18/731"],[60,"203/1462"],[61,"547/1462"],[63,"12/43"],[64,"222/731"],[65,"951/1462"],[66,"955/1462"],[67,"376/731"],[68,"737/1462"],[69,"9/43"],[93,"87/1462"],[113,"21/1462"],[130,"23/1462"],[153,"165/1462"],[156,"19/731"]]},{"branch":11,"one":158,"zero":167},{"branch":26,"one":159,"zero":160},{"dual":[[0,"35/66"],[1,"5/22"],[10,"5/44"],[18,"2/11"],[31,"19/132"],[43,"37/132"],[44,"103/132"],[45,"47/66"],[46,"19/22"],[47,"25/33"],[48,"4/11"],[49,"1/3"],[51,"31/132"],[52,"1/12"],[53,"3/22"],[55,"7/66"],[59,"1/33"],[60,"3/22"],[61,"1/4"],[64,"3/22"],[65,"29/66"],[66,"7/11"],[67,"3/4"],[68,"1/2"],[69,"7/66"],[93,"37/132"],[142,"9/44"],[144,"1/66"],[177,"7/132"]]},{"branch":8,"one":161,"zero":164},{"branch":49,"one":162,"zero":163},{"dual":[[0,"3/7"],[1,"9/28"],[9,"3/14"],[10,"2/7"],[43,"5/14"],[44,"19/28"],[45,"3/4"],[46,"9/14"],[47,"17/28"],[48,"1/2"],[49,"3/7"],[51,"1/4"],[52,"11/28"],[53,"2/7"],[59,"9/28"],[60,"1/7"],[61,"13/28"],[63,"1/14"],[64,"11/28"],[65,"1/4"],[66,"11/28"],[67,"3/7"],[68,"5/14"],[69,"1/28"],[73,"1/7"],[87,"3/28"]]},{"dual":[[0,"43/84"],[1,"11/42"],[2,"1/42"],[9,"13/84"],[10,"1/4"],[27,"1/42"],[43,"25/84"],[44,"1/2"],[45,"25/42"],[46,"2/3"],[47,"13/21"],[48,"31/84"],[49,"1/3"],[51,"31/84"],[52,"2/7"],[53,"4/21"],[59,"1/12"],[60,"5/28"],[61,"8/21"],[63,"5/42"],[64,"1/3"],[65,"17/42"],[66,"47/84"],[67,"23/42"],[68,"19/42"],[69,"1/4"],[87,"1/21"],[127,"1/84"],[128,"1/84"]]},{"branch":21,"one":165,"zero":166},{"dual":[[0,"1364/2661"],[1,"168/887"],[2,"125/2661"],[4,"83/887"],[9,"1061/2661"],[10,"238/887"],[25,"173/887"],[27,"691/2661"],[43,"1615/2661"],[44,"358/887"],[45,"1657/2661"],[46,"1466/2661"],[47,"1615/2661"],[48,"742/2661"],[49,"1108/2661"],[51,"120/887"],[53,"176/887"],[59,"251/2661"],[60,"134/2661"],[61,"1046/2661"],[63,"542/2661"],[64,"227/2661"],[65,"1046/2661"],[66,"529/887"],[67,"473/887"],[68,"1195/2661"],[69,"291/887"],[84,"1/887"],[85,"436/2661"],[142,"153/887"],[145,"13/2661"],[155,"71/2661"],[156,"13/887"]]},{"dual":[[0,"331/848"],[1,"79/424"],[2,"87/1696"],[4,"13/1696"],[9,"305/1696"],[10,"305/848"],[27,"5/1696"],[30,"11/848"],[43,"323/1696"],[44,"313/848"],[45,"931/1696"],[46,"1081/1696"],[47,"127/212"],[48,"621/1696"],[49,"479/1696"],[51,"339/848"],[52,"147/848"],[53,"41/424"],[59,"155/1696"],[60,"155/848"],[61,"85/212"],[63,"91/424"],[64,"147/424"],[65,"879/1696"],[66,"535/848"],[67,"907/1696"],[68,"765/1696"],[69,"115/424"],[127,"15/1696"],[142,"107/1696"],[145,"27/1696"],[185,"185/1696"]]},{"branch":8,"one":168,"zero":175},{"branch":48,"one":169,"zero":172},{"branch":54,"one":170,"zero":171},{"dual":[[0,"51/1001"],[8,"178/1001"],[9,"339/1001"],[10,"6/13"],[19,"10/91"],[43,"138/1001"],[44,"285/1001"],[45,"326/1001"],[47,"346/1001"],[48,"24/91"],[49,"188/1001"],[51,"6/77"],[52,"8/143"],[55,"2/143"],[58,"76/1001"],[59,"213/1001"],[60,"395/1001"],[61,"477/1001"],[63,"89/143"],[64,"675/1001"],[65,"67/91"],[66,"606/1001"],[67,"524/1001"],[68,"387/1001"],[69,"20/77"],[82,"32/1001"],[90,"5/91"],[109,"7/143"],[127,"15/1001"],[128,"565/1001"],[138,"5/91"]]},{"dual":[[0,"189/976"],[1,"249/976"],[2,"109/976"],[9,"65/976"],[10,"149/976"],[14,"35/244"],[43,"199/976"],[44,"367/976"],[45,"451/976"],[46,"451/976"],[47,"311/976"],[48,"341/976"],[49,"101/488"],[51,"12/61"],[52,"69/244"],[59,"131/488"],[60,"91/976"],[61,"47/122"],[63,"26/61"],[64,"585/976"],[65,"525/976"],[66,"635/976"],[67,"683/976"],[68,"34/61"],[69,"115/244"],[85,"1/976"],[102,"21/244"],[109,"15/488"],[156,"57/488"],[163,"9/61"],[197,"29/976"],[235,"289/976"]]},{"branch":40,"one":173,"zero":174},{"dual":[[0,"1/5"],[9,"1/5"],[10,"2/5"],[43,"1/5"],[44,"2/5"],[45,"3/5"],[46,"3/5"],[47,"3/5"],[48,"2/5"],[49,"1/5"],[51,"1/5"],[60,"1/5"],[61,"2/5"],[63,"2/5"],[64,"3/5"],[65,"4/5"],[66,"4/5"],[67,"3/5"],[68,"2/5"],[69,"1/5"],[128,"1/5"]]},{"dual":[[0,"43/133"],[1,"30/133"],[2,"23/133"],[9,"30/133"],[10,"85/266"],[21,"4/133"],[43,"30/133"],[44,"9/19"],[45,"74/133"],[46,"10/19"],[47,"9/19"],[48,"41/133"],[49,"27/133"],[51,"30/133"],[52,"33/133"],[59,"13/133"],[60,"33/133"],[61,"129/266"],[63,"40/133"],[64,"9/19"],[65,"10/19"],[66,"10/19"],[67,"73/133"],[68,"59/133"],[69,"55/266"],[96,"3/266"],[128,"6/133"],[139,"6/133"],[156,"1/38"],[179,"10/133"],[192,"5/38"],[198,"9/133"],[220,"1/19"]]},{"branch":20,"one":176,"zero":177},{"dual":[[0,"16/45"],[2,"1/18"],[7,"1/9"],[9,"1/45"],[10,"23/90"],[19,"5/18"],[27,"1/5"],[43,"5/18"],[44,"41/90"],[45,"31/45"],[46,"59/90"],[47,"5/9"],[48,"16/45"],[49,"37/90"],[51,"23/90"],[52,"1/45"],[54,"7/45"],[59,"1/18"],[60,"2/45"],[61,"2/5"],[63,"13/45"],[64,"17/90"],[65,"53/90"],[66,"43/45"],[67,"49/90"],[68,"3/5"],[69,"13/45"],[112,"2/45"],[130,"11/90"],[192,"1/5"]]},{"branch":49,"one":178,"zero":179},{"dual":[[0,"33/217"],[1,"30/217"],[2,"17/651"],[9,"54/217"],[10,"344/651"],[27,"17/651"],[31,"40/651"],[43,"26/93"],[44,"99/217"],[45,"479/651"],[46,"416/651"],[47,"108/217"],[48,"307/651"],[49,"78/217"],[51,"136/651"],[52,"128/651"],[59,"75/217"],[60,"110/651"],[61,"109/217"],[63,"218/651"],[64,"293/651"],[65,"109/217"],[66,"109/217"],[67,"307/651"],[68,"76/217"],[69,"10/651"],[82,"19/651"],[90,"2/93"],[93,"1/93"],[145,"9/217"],[166,"2/217"],[226,"4/21"],[228,"2/217"]]},{"branch":54,"one":180,"zero":181},{"dual":[[0,"59/221"],[1,"2/17"],[2,"5/221"],[9,"67/221"],[10,"98/221"],[19,"30/221"],[27,"3/221"],[43,"43/221"],[44,"92/221"],[45,"129/221"],[46,"159/221"],[47,"116/221"],[48,"5/13"],[49,"64/221"],[51,"69/221"],[52,"33/221"],[55,"18/221"],[59,"31/221"],[60,"74/221"],[61,"105/221"],[63,"59/221"],[64,"79/221"],[65,"131/221"],[66,"121/221"],[67,"111/221"],[68,"62/221"],[69,"31/221"],[82,"7/221"],[127,"1/221"],[138,"12/221"],[144,"1/17"],[177,"11/221"],[192,"11/221"]]},{"dual":[[0,"84/239"],[1,"68/239"],[2,"49/239"],[4,"10/239"],[10,"17/239"],[14,"15/239"],[25,"10/239"],[27,"42/239"],[43,"31/239"],[44,"48/239"],[45,"86/239"],[46,"76/239"],[47,"71/239"],[48,"33/239"],[49,"26/239"],[51,"79/239"],[52,"53/239"],[53,"14/239"],[60,"5/239"],[61,"168/239"],[63,"100/239"],[64,"129/239"],[65,"155/239"],[66,"164/239"],[67,"208/239"],[68,"191/239"],[69,"163/239"],[85,"2/239"],[145,"22/239"],[214,"11/239"]]},{"branch":51,"one":183,"zero":200},{"branch":10,"one":184,"zero":193},{"branch":59,"one":185,"zero":190},{"branch":58,"one":186,"zero":187},{"dual":[[0,"49/507"],[1,"1/39"],[8,"92/507"],[9,"184/507"],[10,"226/507"],[12,"8/169"],[43,"121/507"],[44,"179/507"],[45,"281/507"],[46,"313/507"],[47,"121/169"],[48,"23/39"],[49,"289/507"],[51,"70/169"],[52,"181/507"],[53,"79/507"],[60,"64/507"],[63,"115/507"],[64,"49/169"],[65,"205/507"],[66,"328/507"],[67,"202/507"],[68,"48/169"],[69,"34/169"],[82,"16/507"],[85,"1/169"],[88,"5/507"],[112,"2/169"],[145,"44/507"],[164,"16/507"],[226,"33/169"]]},{"branch":52,"one":188,"zero":189},{"dual":[[0,"11/31"],[1,"2/31"],[2,"1/31"],[9,"8/31"],[10,"12/31"],[12,"5/31"],[43,"3/31"],[44,"11/31"],[45,"19/31"],[46,"21/31"],[47,"20/31"],[48,"11/31"],[49,"8/31"],[51,"11/31"],[52,"8/31"],[63,"9/31"],[64,"12/31"],[65,"20/31"],[66,"20/31"],[67,"20/31"],[68,"12/31"],[96,"4/31"],[155,"10/31"],[214,"8/31"],[215,"1/31"]]},{"dual":[[0,"66/211"],[1,"16/211"],[2,"29/211"],[8,"17/211"],[9,"46/211"],[10,"78/211"],[28,"3/211"],[30,"46/211"],[43,"32/211"],[44,"89/211"],[45,"107/211"],[46,"135/211"],[47,"145/211"],[48,"49/211"],[49,"30/211"],[51,"75/211"],[52,"60/211"],[57,"11/211"],[59,"26/211"],[60,"33/211"],[63,"47/211"],[64,"104/211"],[65,"119/211"],[66,"162/211"],[67,"136/211"],[68,"76/211"],[69,"33/211"],[96,"25/211"],[145,"3/211"]]},{"branch":33,"one":191,"zero":192},{"dual":[[0,"1/2"],[2,"5/88"],[6,"17/176"],[9,"17/88"],[10,"17/44"],[28,"15/88"],[44,"3/11"],[45,"41/88"],[46,"103/176"],[47,"5/11"],[48,"3/16"],[51,"73/176"],[52,"73/176"],[53,"1/22"],[60,"9/44"],[61,"5/176"],[63,"5/16"],[64,"43/88"],[65,"103/176"],[66,"35/44"],[67,"13/16"],[68,"47/88"],[69,"15/44"],[82,"1/16"],[138,"3/176"],[155,"13/176"],[203,"7/88"],[225,"13/88"],[232,"5/176"],[234,"61/176"]]},{"dual":[[0,"199/1071"],[1,"103/1071"],[2,"1/21"],[6,"41/1071"],[9,"241/1071"],[10,"418/1071"],[28,"11/153"],[30,"212/1071"],[31,"2/357"],[43,"130/1071"],[44,"307/1071"],[45,"548/1071"],[46,"626/1071"],[47,"598/1071"],[48,"344/1071"],[49,"157/1071"],[51,"472/1071"],[52,"38/119"],[53,"101/1071"],[59,"11/119"],[60,"4/21"],[61,"12/119"],[63,"293/1071"],[64,"422/1071"],[65,"599/1071"],[66,"764/1071"],[67,"100/153"],[68,"523/1071"],[69,"346/1071"],[93,"58/1071"],[141,"58/357"],[145,"23/1071"],[187,"173/1071"]]},{"branch":27,"one":194,"zero":197},{"branch":45,"one":195,"zero":196},{"dual":[[0,"84/307"],[1,"276/2149"],[2,"237/2149"],[6,"46/2149"],[10,"549/2149"],[28,"124/2149"],[43,"913/2149"],[44,"1215/2149"],[45,"1325/2149"],[46,"1489/2149"],[47,"1362/2149"],[48,"936/2149"],[51,"587/2149"],[52,"384/2149"],[53,"36/2149"],[59,"275/2149"],[60,"660/2149"],[61,"348/2149"],[63,"387/2149"],[64,"550/2149"],[65,"852/2149"],[66,"1213/2149"],[67,"1564/2149"],[68,"824/2149"],[69,"55/307"],[96,"439/2149"],[113,"34/307"],[132,"110/2149"],[141,"62/307"],[142,"53/2149"],[180,"472/2149"]]},{"dual":[[0,"59/141"],[1,"32/141"],[2,"14/141"],[3,"17/141"],[8,"8/141"],[10,"55/141"],[43,"55/141"],[44,"73/141"],[45,"86/141"],[46,"88/141"],[47,"82/141"],[48,"55/141"],[49,"34/141"],[51,"41/141"],[52,"11/141"],[60,"50/141"],[61,"41/141"],[63,"9/47"],[64,"15/47"],[65,"25/47"],[66,"59/141"],[67,"86/141"],[68,"56/141"],[69,"15/47"],[96,"10/141"],[130,"10/141"],[138,"1/47"],[143,"4/47"],[151,"7/141"],[180,"5/141"],[208,"5/141"]]},{"branch":11,"one":198,"zero":199},{"dual":[[0,"31/69"],[1,"11/69"],[2,"1/23"],[10,"8/69"],[11,"1/69"],[43,"5/23"],[44,"40/69"],[45,"53/69"],[46,"16/23"],[47,"19/23"],[48,"37/69"],[49,"29/69"],[51,"29/69"],[52,"10/69"],[53,"7/69"],[59,"5/69"],[60,"7/23"],[61,"4/23"],[63,"1/69"],[64,"3/23"],[65,"29/69"],[66,"32/69"],[67,"18/23"],[68,"16/69"],[69,"16/69"],[132,"4/23"],[141,"4/69"],[142,"5/69"],[143,"10/69"],[153,"5/69"],[179,"11/69"],[185,"5/23"],[225,"1/23"]]},{"dual":[[0,"7/39"],[1,"8/39"],[2,"2/39"],[8,"1/13"],[10,"10/39"],[43,"10/39"],[44,"7/13"],[45,"9/13"],[46,"28/39"],[47,"22/39"],[48,"7/13"],[49,"17/39"],[51,"10/39"],[52,"1/13"],[59,"2/39"],[60,"11/39"],[61,"8/39"],[63,"3/13"],[64,"5/13"],[65,"2/3"],[66,"6/13"],[67,"29/39"],[68,"3/13"],[69,"2/13"],[101,"1/39"],[141,"4/39"],[153,"2/39"],[154,"2/13"],[179,"4/39"],[198,"2/39"],[208,"8/39"],[235,"5/39"]]},{"branch":9,"one":201,"zero":208},{"branch":59,"one":202,"zero":205},{"branch":58,"one":203,"zero":204},{"dual":[[0,"123/443"],[1,"51/443"],[2,"102/443"],[6,"46/443"],[7,"27/443"],[8,"93/443"],[9,"105/443"],[10,"153/443"],[12,"1/443"],[43,"213/443"],[44,"209/443"],[45,"290/443"],[46,"290/443"],[47,"320/443"],[48,"269/443"],[49,"72/443"],[51,"30/443"],[52,"102/443"],[60,"48/443"],[63,"51/443"],[64,"153/443"],[65,"320/443"],[66,"220/443"],[67,"125/443"],[68,"77/443"],[69,"48/443"],[82,"21/443"],[93,"16/443"],[95,"12/443"],[101,"40/443"],[112,"16/443"],[127,"153/443"],[140,"49/443"],[153,"33/443"],[209,"58/443"],[226,"91/443"]]},{"dual":[[0,"73/220"],[1,"7/44"],[2,"87/440"],[8,"19/110"],[9,"21/110"],[10,"169/440"],[12,"1/440"],[30,"73/440"],[43,"47/110"],[44,"49/110"],[45,"271/440"],[46,"277/440"],[47,"147/220"],[48,"29/88"],[50,"3/110"],[51,"41/220"],[52,"93/440"],[58,"3/88"],[60,"19/110"],[61,"17/440"],[63,"19/110"],[64,"169/440"],[65,"141/220"],[66,"277/440"],[67,"21/55"],[68,"13/40"],[69,"7/44"],[95,"17/440"],[112,"61/220"],[127,"43/220"],[138,"3/440"],[140,"19/110"],[153,"1/88"],[232,"83/440"]]},{"branch":50,"one":206,"zero":207},{"dual":[[0,"187/405"],[1,"17/54"],[2,"131/810"],[9,"56/405"],[10,"41/135"],[43,"19/90"],[44,"142/405"],[45,"209/405"],[46,"139/270"],[47,"59/162"],[48,"91/405"],[51,"17/54"],[52,"23/135"],[53,"4/405"],[59,"101/810"],[60,"47/162"],[61,"74/405"],[63,"127/405"],[64,"64/135"],[65,"37/54"],[66,"289/405"],[67,"527/810"],[68,"131/270"],[69,"28/81"],[82,"1/135"],[87,"2/405"],[95,"2/135"],[127,"17/810"],[132,"1/90"],[138,"23/405"],[187,"62/405"],[225,"1/18"],[234,"20/81"]]},{"dual":[[0,"59/184"],[2,"35/184"],[8,"3/184"],[9,"9/46"],[10,"29/92"],[18,"3/184"],[19,"7/92"],[31,"1/23"],[43,"57/184"],[44,"79/184"],[45,"49/92"],[46,"61/92"],[47,"125/184"],[48,"49/92"],[49,"51/184"],[51,"43/184"],[52,"31/92"],[59,"3/46"],[60,"3/46"],[61,"39/184"],[63,"27/184"],[64,"31/92"],[65,"133/184"],[66,"43/92"],[67,"91/184"],[68,"3/8"],[69,"47/184"],[82,"1/23"],[91,"5/184"],[127,"35/184"],[144,"3/23"],[209,"1/46"],[225,"1/23"],[232,"19/184"]]},{"branch":52,"one":209,"zero":220},{"branch":50,"one":210,"zero":215},{"branch":38,"one":211,"zero":212},{"dual":[[0,"356/793"],[1,"371/793"],[2,"8/39"],[6,"106/2379"],[8,"12/793"],[9,"113/793"],[10,"1084/2379"],[16,"161/793"],[25,"47/2379"],[43,"262/2379"],[44,"1007/2379"],[45,"1250/2379"],[46,"371/793"],[47,"371/793"],[48,"41/183"],[51,"198/793"],[52,"51/793"],[57,"92/2379"],[59,"15/793"],[61,"514/2379"],[63,"778/2379"],[64,"1219/2379"],[65,"422/793"],[66,"142/183"],[67,"1295/2379"],[68,"1033/2379"],[69,"395/793"],[93,"41/2379"],[123,"82/2379"],[142,"66/793"],[235,"716/2379"]]},{"branch":16,"one":213,"zero":214},{"dual":[[0,"30/83"],[1,"35/83"],[9,"6/83"],[10,"36/83"],[44,"20/83"],[45,"43/83"],[46,"35/83"],[47,"32/83"],[48,"35/83"],[51,"35/83"],[52,"13/83"],[53,"21/83"],[59,"4/83"],[61,"13/83"],[63,"27/83"],[64,"50/83"],[65,"48/83"],[66,"63/83"],[67,"70/83"],[68,"47/83"],[69,"34/83"],[71,"1/83"],[93,"1/83"],[95,"10/83"],[140,"16/83"],[148,"3/83"],[177,"5/83"],[197,"4/83"],[235,"22/83"]]},{"dual":[[0,"251/567"],[1,"248/567"],[2,"2/21"],[8,"76/567"],[9,"110/567"],[10,"62/567"],[43,"82/189"],[44,"40/81"],[45,"137/189"],[46,"44/81"],[47,"14/27"],[48,"4/7"],[49,"5/81"],[51,"34/189"],[52,"11/567"],[53,"1/189"],[59,"32/567"],[61,"197/567"],[63,"145/567"],[64,"73/189"],[65,"284/567"],[66,"446/567"],[67,"211/567"],[68,"37/81"],[69,"46/567"],[85,"40/567"],[91,"16/189"],[143,"19/189"],[155,"5/27"],[166,"62/567"],[187,"19/567"]]},{"branch":58,"one":216,"zero":219},{"branch":59,"one":217,"zero":218},{"dual":[[0,"7/36"],[6,"1/18"],[9,"11/36"],[10,"13/36"],[43,"1/3"],[44,"1/2"],[45,"11/18"],[46,"25/36"],[47,"13/18"],[51,"11/36"],[52,"7/36"],[53,"1/12"],[59,"1/36"],[63,"7/36"],[64,"11/36"],[65,"25/36"],[66,"1/3"],[67,"13/36"],[68,"7/36"],[69,"5/18"],[79,"1/36"],[81,"7/36"],[82,"1/12"],[93,"5/36"],[112,"5/12"],[130,"1/9"],[141,"1/12"],[188,"1/36"],[196,"1/18"],[215,"11/36"]]},{"dual":[[0,"5/14"],[1,"2/11"],[2,"2/11"],[9,"5/22"],[10,"57/154"],[19,"1/44"],[43,"43/308"],[44,"29/77"],[45,"40/77"],[46,"169/308"],[47,"6/11"],[49,"79/308"],[51,"32/77"],[52,"73/308"],[53,"19/308"],[54,"5/77"],[59,"25/308"],[60,"31/154"],[61,"41/308"],[63,"16/77"],[64,"17/44"],[65,"173/308"],[66,"37/77"],[67,"25/44"],[68,"141/308"],[69,"39/154"],[91,"1/44"],[93,"17/308"],[130,"5/154"],[142,"1/28"],[155,"9/77"],[172,"9/308"]]},{"dual":[[0,"29/83"],[1,"1/10"],[2,"9/83"],[9,"16/83"],[10,"67/166"],[30,"42/415"],[31,"1/415"],[43,"79/415"],[44,"333/830"],[45,"45/83"],[46,"533/830"],[47,"54/83"],[48,"3/10"],[49,"39/830"],[51,"29/83"],[52,"173/830"],[57,"13/415"],[58,"42/415"],[60,"137/830"],[63,"207/830"],[64,"38/83"],[65,"54/83"],[66,"497/830"],[67,"99/166"],[68,"337/830"],[69,"68/415"],[94,"17/830"],[112,"43/415"],[140,"102/415"],[155,"161/830"],[172,"43/830"],[182,"41/830"],[209,"9/830"]]},{"branch":53,"one":221,"zero":232},{"branch":12,"one":222,"zero":225},{"branch":44,"one":223,"zero":224},{"dual":[[0,"301/751"],[1,"170/751"],[2,"193/751"],[8,"29/751"],[9,"140/751"],[10,"275/751"],[43,"202/751"],[44,"291/751"],[45,"380/751"],[46,"492/751"],[47,"456/751"],[48,"168/751"],[51,"178/751"],[52,"89/751"],[59,"96/751"],[60,"119/751"],[61,"187/751"],[63,"282/751"],[64,"371/751"],[65,"544/751"],[66,"462/751"],[67,"371/751"],[68,"199/751"],[69,"231/751"],[81,"105/751"],[93,"60/751"],[94,"38/751"],[112,"79/751"],[139,"37/751"],[151,"121/751"],[203,"75/751"]]},{"dual":[[0,"13/66"],[1,"7/22"],[2,"7/22"],[6,"5/66"],[8,"7/66"],[9,"10/33"],[10,"9/22"],[31,"2/33"],[43,"5/22"],[44,"1/3"],[45,"35/66"],[46,"15/22"],[47,"15/22"],[48,"1/3"],[49,"1/66"],[51,"13/66"],[53,"4/33"],[60,"1/66"],[61,"7/33"],[63,"31/66"],[64,"29/66"],[65,"31/66"],[66,"2/3"],[67,"31/66"],[68,"4/11"],[69,"17/66"],[93,"1/33"],[139,"13/66"],[143,"5/22"],[209,"23/66"],[234,"1/11"]]},{"branch":21,"one":226,"zero":229},{"branch":8,"one":227,"zero":228},{"dual":[[0,"3/10"],[1,"2/15"],[2,"1/6"],[9,"1/6"],[10,"13/30"],[21,"2/15"],[30,"1/15"],[43,"1/5"],[44,"7/15"],[45,"7/15"],[46,"1/2"],[47,"7/10"],[48,"13/30"],[49,"1/5"],[51,"11/30"],[52,"11/30"],[59,"1/10"],[60,"1/3"],[61,"1/6"],[63,"1/6"],[64,"1/2"],[65,"3/5"],[66,"8/15"],[67,"17/30"],[68,"11/30"],[69,"2/5"],[87,"1/30"],[113,"1/30"]]},{"dual":[[0,"102/263"],[1,"41/263"],[8,"3/263"],[9,"81/263"],[10,"85/263"],[16,"9/263"],[43,"78/263"],[44,"82/263"],[45,"168/263"],[46,"163/263"],[47,"175/263"],[48,"91/263"],[49,"71/263"],[51,"95/263"],[59,"10/263"],[60,"19/263"],[61,"85/263"],[63,"65/263"],[64,"90/263"],[65,"151/263"],[66,"182/263"],[67,"178/263"],[68,"100/263"],[69,"87/263"],[85,"21/263"],[113,"5/263"],[129,"30/263"],[182,"59/263"]]},{"branch":44,"one":230,"zero":231},{"dual":[[0,"17/44"],[1,"5/44"],[2,"1/22"],[9,"5/44"],[10,"15/44"],[19,"3/44"],[44,"3/11"],[45,"21/44"],[46,"6/11"],[47,"7/11"],[48,"5/22"],[49,"7/44"],[51,"21/44"],[52,"3/11"],[55,"3/22"],[59,"2/11"],[60,"3/11"],[61,"4/11"],[63,"1/4"],[64,"5/11"],[65,"8/11"],[66,"27/44"],[67,"13/22"],[68,"5/11"],[69,"9/22"],[130,"3/44"],[151,"7/44"],[192,"3/44"]]},{"dual":[[0,"391/1654"],[1,"34/827"],[2,"153/1654"],[6,"141/1654"],[8,"47/827"],[9,"90/827"],[10,"729/1654"],[30,"303/1654"],[44,"635/1654"],[45,"819/1654"],[46,"837/1654"],[47,"1249/1654"],[48,"623/1654"],[49,"405/1654"],[51,"341/827"],[52,"242/827"],[59,"53/827"],[60,"298/827"],[61,"273/1654"],[63,"337/1654"],[64,"817/1654"],[65,"439/827"],[66,"495/827"],[67,"925/1654"],[68,"817/1654"],[69,"617/1654"],[96,"19/827"],[130,"29/1654"],[138,"41/1654"],[142,"7/827"],[182,"118/827"],[203,"41/1654"],[208,"11/827"]]},{"branch":59,"one":233,"zero":234},{"dual":[[0,"157/454"],[1,"58/227"],[2,"33/454"],[6,"9/454"],[8,"35/227"],[9,"75/227"],[10,"115/227"],[21,"25/227"],[43,"57/227"],[44,"97/227"],[45,"137/227"],[46,"147/227"],[47,"265/454"],[48,"92/227"],[49,"101/454"],[51,"147/454"],[52,"22/227"],[53,"7/227"],[59,"30/227"],[61,"231/454"],[63,"113/454"],[64,"83/227"],[65,"237/454"],[66,"130/227"],[67,"95/227"],[68,"55/227"],[69,"15/227"],[112,"10/227"],[138,"5/227"],[142,"9/227"],[183,"5/454"],[192,"10/227"],[226,"39/227"]]},{"dual":[[0,"79/178"],[1,"113/356"],[2,"15/89"],[8,"1/356"],[9,"19/89"],[10,"121/356"],[16,"3/89"],[19,"9/178"],[30,"3/89"],[43,"33/356"],[44,"63/178"],[45,"183/356"],[46,"103/178"],[47,"63/178"],[48,"69/356"],[49,"1/356"],[51,"113/356"],[52,"37/356"],[59,"13/89"],[61,"29/356"],[63,"117/356"],[64,"173/356"],[65,"115/178"],[66,"243/356"],[67,"235/356"],[68,"77/178"],[69,"97/356"],[87,"5/89"],[138,"6/89"],[142,"19/356"],[187,"53/356"],[203,"12/89"],[230,"8/89"],[234,"161/356"]]}]}


==> anc/finite/integer-proofs/n11-e1.json <==
{"n":11,"epsilon":1,"target":17,"points":[[0,1],[0,3],[0,5],[0,7],[0,9],[1,0],[1,2],[1,4],[1,6],[1,8],[1,10],[2,1],[2,3],[2,5],[2,7],[2,9],[3,0],[3,2],[3,4],[3,6],[3,8],[3,10],[4,1],[4,3],[4,5],[4,7],[4,9],[5,0],[5,2],[5,4],[5,6],[5,8],[5,10],[6,1],[6,3],[6,5],[6,7],[6,9],[7,0],[7,2],[7,4],[7,6],[7,8],[7,10],[8,1],[8,3],[8,5],[8,7],[8,9],[9,0],[9,2],[9,4],[9,6],[9,8],[9,10],[10,1],[10,3],[10,5],[10,7],[10,9]],"rows":[[[0,1,0],2],[[0,1,1],2],[[0,1,2],2],[[0,1,3],2],[[0,1,4],2],[[0,1,5],2],[[0,1,6],2],[[0,1,7],2],[[0,1,8],2],[[0,1,9],2],[[0,1,10],2],[[1,-5,-35],2],[[1,-5,-25],2],[[1,-5,-15],2],[[1,-5,-5],2],[[1,-3,-23],2],[[1,-3,-21],2],[[1,-3,-19],2],[[1,-3,-17],2],[[1,-3,-15],2],[[1,-3,-13],2],[[1,-3,-11],2],[[1,-3,-9],2],[[1,-3,-7],2],[[1,-3,-5],2],[[1,-3,-3],2],[[1,-3,-1],2],[[1,-3,1],2],[[1,-3,3],2],[[1,-2,-11],2],[[1,-2,-10],2],[[1,-2,-8],2],[[1,-2,-7],2],[[1,-2,-6],2],[[1,-2,-4],2],[[1,-2,-3],2],[[1,-2,-2],2],[[1,-2,0],2],[[1,-2,1],2],[[1,-1,-7],2],[[1,-1,-5],2],[[1,-1,-3],2],[[1,-1,-1],2],[[1,-1,1],2],[[1,-1,3],2],[[1,-1,5],2],[[1,-1,7],2],[[1,0,0],2],[[1,0,1],2],[[1,0,2],2],[[1,0,3],2],[[1,0,4],2],[[1,0,5],2],[[1,0,6],2],[[1,0,7],2],[[1,0,8],2],[[1,0,9],2],[[1,0,10],2],[[1,1,3],2],[[1,1,5],2],[[1,1,7],2],[[1,1,9],2],[[1,1,11],2],[[1,1,13],2],[[1,1,15],2],[[1,1,17],2],[[1,2,9],2],[[1,2,10],2],[[1,2,12],2],[[1,2,13],2],[[1,2,14],2],[[1,2,16],2],[[1,2,17],2],[[1,2,18],2],[[1,2,20],2],[[1,2,21],2],[[1,3,7],2],[[1,3,9],2],[[1,3,11],2],[[1,3,13],2],[[1,3,15],2],[[1,3,17],2],[[1,3,19],2],[[1,3,21],2],[[1,3,23],2],[[1,3,25],2],[[1,3,27],2],[[1,3,29],2],[[1,3,31],2],[[1,3,33],2],[[1,5,15],2],[[1,5,25],2],[[1,5,35],2],[[1,5,45],2],[[2,-1,-1],2],[[2,-1,0],2],[[2,-1,2],2],[[2,-1,3],2],[[2,-1,4],2],[[2,-1,6],2],[[2,-1,7],2],[[2,-1,8],2],[[2,-1,10],2],[[2,-1,11],2],[[2,1,9],2],[[2,1,10],2],[[2,1,12],2],[[2,1,13],2],[[2,1,14],2],[[2,1,16],2],[[2,1,17],2],[[2,1,18],2],[[2,1,20],2],[[2,1,21],2],[[3,-5,-15],2],[[3,-5,-5],2],[[3,-1,-3],2],[[3,-1,-1],2],[[3,-1,1],2],[[3,-1,3],2],[[3,-1,5],2],[[3,-1,7],2],[[3,-1,9],2],[[3,-1,11],2],[[3,-1,13],2],[[3,-1,15],2],[[3,-1,17],2],[[3,-1,19],2],[[3,-1,21],2],[[3,-1,23],2],[[3,1,7],2],[[3,1,9],2],[[3,1,11],2],[[3,1,13],2],[[3,1,15],2],[[3,1,17],2],[[3,1,19],2],[[3,1,21],2],[[3,1,23],2],[[3,1,25],2],[[3,1,27],2],[[3,1,29],2],[[3,1,31],2],[[3,1,33],2],[[3,5,35],2],[[3,5,45],2],[[5,-3,5],2],[[5,-3,15],2],[[5,-1,5],2],[[5,-1,15],2],[[5,-1,25],2],[[5,-1,35],2],[[5,1,15],2],[[5,1,25],2],[[5,1,35],2],[[5,1,45],2],[[5,3,35],2],[[5,3,45],2],[["point",0],1],[["point",1],1],[["point",2],1],[["point",3],1],[["point",4],1],[["point",5],1],[["point",6],1],[["point",7],1],[["point",8],1],[["point",9],1],[["point",10],1],[["point",11],1],[["point",12],1],[["point",13],1],[["point",14],1],[["point",15],1],[["point",16],1],[["point",17],1],[["point",18],1],[["point",19],1],[["point",20],1],[["point",21],1],[["point",22],1],[["point",23],1],[["point",24],1],[["point",25],1],[["point",26],1],[["point",27],1],[["point",28],1],[["point",29],1],[["point",30],1],[["point",31],1],[["point",32],1],[["point",33],1],[["point",34],1],[["point",35],1],[["point",36],1],[["point",37],1],[["point",38],1],[["point",39],1],[["point",40],1],[["point",41],1],[["point",42],1],[["point",43],1],[["point",44],1],[["point",45],1],[["point",46],1],[["point",47],1],[["point",48],1],[["point",49],1],[["point",50],1],[["point",51],1],[["point",52],1],[["point",53],1],[["point",54],1],[["point",55],1],[["point",56],1],[["point",57],1],[["point",58],1],[["point",59],1]],"nodes":[{"branch":16,"one":1,"zero":86},{"branch":38,"one":2,"zero":29},{"branch":7,"one":3,"zero":14},{"branch":47,"one":4,"zero":7},{"branch":51,"one":5,"zero":6},{"dual":[[1,"1/248"],[7,"27/248"],[8,"7/124"],[9,"37/124"],[10,"55/248"],[39,"6/31"],[40,"51/124"],[41,"65/124"],[42,"157/248"],[43,"23/31"],[44,"191/248"],[45,"41/62"],[46,"18/31"],[47,"45/124"],[48,"51/124"],[49,"35/248"],[50,"41/248"],[55,"3/248"],[56,"9/62"],[58,"7/62"],[59,"7/31"],[60,"83/248"],[61,"21/62"],[62,"91/248"],[63,"13/31"],[64,"21/62"],[65,"7/124"],[129,"2/31"],[149,"7/248"]]},{"dual":[[1,"1/25"],[7,"2/25"],[9,"1/5"],[10,"6/25"],[39,"19/100"],[40,"31/100"],[41,"3/5"],[42,"59/100"],[43,"21/25"],[44,"11/20"],[45,"17/50"],[46,"39/100"],[47,"7/25"],[48,"29/100"],[50,"2/25"],[55,"1/20"],[57,"21/100"],[58,"3/25"],[59,"41/100"],[60,"9/20"],[61,"13/25"],[62,"61/100"],[63,"2/5"],[64,"9/20"],[65,"4/25"],[79,"7/50"],[117,"9/100"],[126,"17/100"],[184,"9/100"]]},{"branch":58,"one":8,"zero":11},{"branch":55,"one":9,"zero":10},{"dual":[[1,"9/23"],[4,"4/23"],[7,"4/23"],[8,"1/23"],[9,"3/23"],[10,"8/23"],[40,"5/23"],[41,"12/23"],[42,"9/23"],[43,"5/23"],[45,"3/23"],[47,"5/23"],[48,"8/23"],[50,"5/23"],[56,"6/23"],[58,"6/23"],[59,"13/23"],[60,"11/23"],[61,"14/23"],[62,"20/23"],[63,"10/23"],[64,"8/23"],[65,"11/23"],[88,"5/23"],[130,"3/23"],[131,"1/23"],[149,"2/23"]]},{"dual":[[1,"1/20"],[7,"1/20"],[8,"1/8"],[9,"21/80"],[10,"27/80"],[39,"17/80"],[40,"31/80"],[41,"21/40"],[42,"3/5"],[43,"51/80"],[45,"23/40"],[46,"41/80"],[47,"5/16"],[48,"19/80"],[49,"1/10"],[50,"1/16"],[56,"1/16"],[57,"3/20"],[58,"13/80"],[59,"3/10"],[60,"3/8"],[61,"17/40"],[62,"17/40"],[63,"7/20"],[64,"11/40"],[65,"7/40"],[117,"3/80"],[129,"1/80"],[130,"1/20"]]},{"branch":55,"one":12,"zero":13},{"dual":[[1,"5/22"],[9,"1/11"],[10,"5/22"],[39,"3/22"],[40,"7/22"],[41,"5/11"],[42,"6/11"],[43,"1/2"],[44,"7/22"],[45,"3/22"],[47,"5/22"],[48,"2/11"],[50,"1/22"],[55,"1/11"],[56,"5/22"],[57,"9/22"],[58,"3/11"],[59,"5/11"],[60,"7/11"],[61,"15/22"],[62,"17/22"],[63,"13/22"],[64,"5/11"],[65,"3/11"],[90,"1/22"],[142,"1/22"]]},{"dual":[[8,"56/313"],[9,"98/313"],[10,"104/313"],[39,"50/313"],[40,"120/313"],[41,"178/313"],[42,"186/313"],[43,"199/313"],[44,"201/313"],[45,"178/313"],[46,"185/313"],[47,"82/313"],[48,"74/313"],[49,"15/313"],[50,"2/313"],[54,"2/313"],[56,"23/313"],[57,"16/313"],[58,"53/313"],[59,"112/313"],[60,"135/313"],[61,"133/313"],[62,"135/313"],[63,"112/313"],[64,"89/313"],[65,"29/313"],[74,"15/313"],[117,"45/313"],[130,"46/313"],[211,"6/313"],[215,"15/313"]]},{"branch":48,"one":15,"zero":22},{"branch":13,"one":16,"zero":17},{"dual":[[1,"1/6"],[5,"2/15"],[9,"1/6"],[10,"2/15"],[39,"3/10"],[40,"11/30"],[41,"8/15"],[42,"2/3"],[43,"8/15"],[44,"7/15"],[45,"3/10"],[46,"4/15"],[47,"1/6"],[50,"1/10"],[54,"1/30"],[55,"2/15"],[56,"1/5"],[57,"4/15"],[58,"3/10"],[59,"1/3"],[61,"2/3"],[62,"8/15"],[63,"7/15"],[64,"3/10"],[65,"4/15"],[76,"1/30"],[128,"1/30"],[132,"1/30"],[142,"1/30"],[190,"1/5"]]},{"branch":31,"one":18,"zero":21},{"branch":47,"one":19,"zero":20},{"dual":[[8,"2/9"],[10,"1/6"],[28,"1/3"],[29,"1/18"],[40,"1/6"],[41,"7/18"],[42,"7/9"],[43,"7/9"],[44,"7/9"],[45,"1/18"],[47,"7/18"],[48,"1/6"],[54,"1/3"],[57,"2/9"],[58,"2/9"],[59,"2/9"],[60,"11/18"],[61,"11/18"],[62,"2/3"],[63,"5/6"],[64,"2/3"],[142,"1/9"],[160,"2/9"],[215,"1/18"]]},{"dual":[[1,"22/133"],[8,"4/19"],[9,"32/133"],[10,"43/133"],[11,"3/133"],[25,"4/133"],[39,"23/133"],[40,"45/133"],[41,"8/19"],[42,"4/7"],[43,"65/133"],[44,"74/133"],[45,"55/133"],[46,"41/133"],[47,"31/133"],[48,"12/133"],[50,"1/19"],[54,"8/133"],[56,"2/19"],[57,"33/133"],[58,"46/133"],[59,"3/7"],[60,"4/7"],[61,"10/19"],[62,"78/133"],[63,"60/133"],[64,"45/133"],[65,"26/133"]]},{"dual":[[1,"47/390"],[3,"1/390"],[9,"41/195"],[10,"17/65"],[39,"7/39"],[40,"22/65"],[41,"76/195"],[42,"79/130"],[43,"106/195"],[44,"37/78"],[45,"23/65"],[46,"101/390"],[47,"53/195"],[48,"22/195"],[50,"1/15"],[55,"1/30"],[56,"17/130"],[57,"16/65"],[58,"131/390"],[59,"76/195"],[60,"107/195"],[61,"42/65"],[62,"119/195"],[63,"32/65"],[64,"2/5"],[65,"127/390"],[133,"1/65"],[142,"3/130"],[167,"4/65"]]},{"branch":17,"one":23,"zero":26},{"branch":51,"one":24,"zero":25},{"dual":[[7,"17/347"],[9,"73/347"],[10,"98/347"],[39,"42/347"],[40,"71/347"],[41,"98/347"],[42,"86/347"],[43,"136/347"],[44,"98/347"],[45,"74/347"],[46,"1/347"],[47,"15/347"],[48,"17/347"],[54,"85/347"],[56,"163/347"],[57,"97/347"],[58,"234/347"],[59,"261/347"],[60,"273/347"],[61,"259/347"],[62,"232/347"],[63,"249/347"],[64,"176/347"],[65,"48/347"],[72,"29/347"],[128,"41/347"],[129,"87/347"],[142,"18/347"],[149,"2/347"],[164,"10/347"]]},{"dual":[[1,"3/203"],[5,"5/203"],[8,"47/203"],[9,"6/29"],[10,"54/203"],[15,"16/203"],[39,"20/203"],[40,"93/203"],[41,"104/203"],[42,"149/203"],[43,"156/203"],[44,"146/203"],[45,"64/203"],[46,"90/203"],[47,"51/203"],[48,"10/203"],[54,"1/7"],[57,"61/203"],[58,"44/203"],[59,"54/203"],[60,"132/203"],[61,"110/203"],[62,"139/203"],[63,"52/203"],[64,"57/203"],[74,"2/203"],[77,"4/203"],[215,"2/29"]]},{"branch":21,"one":27,"zero":28},{"dual":[[1,"1/8"],[5,"3/16"],[7,"1/16"],[10,"7/16"],[28,"1/8"],[39,"7/16"],[40,"3/8"],[41,"3/8"],[42,"5/8"],[43,"5/8"],[44,"11/16"],[45,"5/16"],[46,"5/16"],[47,"1/4"],[54,"1/8"],[57,"1/4"],[58,"3/8"],[59,"3/16"],[60,"7/16"],[61,"9/16"],[62,"9/16"],[63,"5/8"],[64,"1/4"],[89,"3/8"],[128,"1/8"],[131,"3/16"],[142,"1/16"]]},{"dual":[[1,"33/347"],[7,"4/2429"],[8,"346/2429"],[9,"471/2429"],[10,"98/347"],[15,"27/2429"],[16,"61/2429"],[39,"358/2429"],[40,"870/2429"],[41,"146/347"],[42,"1460/2429"],[43,"1381/2429"],[44,"1368/2429"],[45,"977/2429"],[46,"113/347"],[47,"738/2429"],[48,"291/2429"],[49,"148/2429"],[54,"45/2429"],[56,"222/2429"],[57,"577/2429"],[58,"669/2429"],[59,"821/2429"],[60,"1268/2429"],[61,"201/347"],[62,"1452/2429"],[63,"1061/2429"],[64,"125/347"],[65,"480/2429"],[76,"9/2429"],[142,"169/2429"]]},{"branch":45,"one":30,"zero":55},{"branch":58,"one":31,"zero":38},{"branch":27,"one":32,"zero":33},{"dual":[[1,"104/1139"],[7,"1/67"],[9,"237/2278"],[10,"271/1139"],[39,"45/134"],[40,"993/2278"],[41,"682/1139"],[42,"1429/2278"],[43,"1463/2278"],[46,"341/1139"],[47,"613/2278"],[48,"121/1139"],[50,"123/2278"],[52,"99/2278"],[55,"137/2278"],[56,"307/2278"],[57,"781/2278"],[58,"607/2278"],[59,"336/1139"],[60,"433/1139"],[61,"1251/2278"],[62,"1289/2278"],[63,"815/2278"],[64,"322/1139"],[65,"475/2278"],[88,"205/2278"],[89,"33/2278"],[94,"14/1139"],[131,"177/2278"],[132,"10/1139"]]},{"branch":15,"one":34,"zero":37},{"branch":31,"one":35,"zero":36},{"dual":[[0,"8/33"],[1,"4/33"],[3,"2/33"],[8,"4/33"],[10,"1/33"],[39,"5/11"],[40,"29/33"],[41,"31/33"],[42,"29/33"],[43,"25/33"],[45,"19/33"],[55,"1/11"],[56,"1/11"],[57,"14/33"],[58,"4/33"],[59,"2/33"],[60,"4/33"],[61,"14/33"],[63,"17/33"],[65,"1/33"],[67,"2/33"],[77,"2/11"],[140,"2/33"],[161,"14/33"],[190,"1/11"],[202,"10/33"]]},{"dual":[[0,"45/169"],[1,"2/13"],[3,"25/169"],[9,"30/169"],[10,"41/169"],[39,"56/169"],[40,"71/169"],[41,"79/169"],[42,"112/169"],[43,"101/169"],[45,"61/169"],[47,"31/169"],[48,"23/169"],[49,"8/169"],[50,"1/169"],[55,"11/169"],[56,"16/169"],[57,"51/169"],[58,"34/169"],[59,"67/169"],[60,"82/169"],[61,"108/169"],[63,"68/169"],[64,"57/169"],[65,"49/169"],[89,"3/169"],[129,"24/169"],[214,"25/169"]]},{"dual":[[0,"37/233"],[1,"21/233"],[3,"77/233"],[7,"8/233"],[10,"36/233"],[28,"53/233"],[39,"48/233"],[40,"135/233"],[41,"165/233"],[42,"149/233"],[43,"153/233"],[45,"91/233"],[47,"91/233"],[48,"43/233"],[50,"73/233"],[55,"52/233"],[56,"48/233"],[57,"80/233"],[58,"41/233"],[59,"7/233"],[60,"68/233"],[61,"142/233"],[62,"132/233"],[63,"76/233"],[64,"62/233"],[65,"32/233"],[88,"22/233"],[129,"18/233"],[130,"18/233"],[140,"6/233"]]},{"branch":52,"one":39,"zero":40},{"dual":[[0,"16/53"],[1,"22/159"],[3,"43/159"],[10,"13/159"],[15,"13/159"],[39,"23/159"],[40,"64/159"],[41,"32/53"],[42,"77/159"],[43,"83/159"],[45,"76/159"],[47,"20/53"],[48,"28/159"],[50,"41/159"],[55,"14/53"],[56,"23/53"],[57,"1/159"],[58,"18/53"],[59,"35/159"],[60,"21/53"],[61,"95/159"],[62,"136/159"],[63,"82/159"],[64,"82/159"],[65,"7/159"],[131,"4/159"],[143,"11/53"],[161,"13/159"],[201,"10/53"]]},{"branch":43,"one":41,"zero":54},{"branch":50,"one":42,"zero":47},{"branch":3,"one":43,"zero":46},{"branch":59,"one":44,"zero":45},{"dual":[[0,"18/85"],[1,"3/85"],[9,"18/85"],[10,"32/85"],[15,"4/85"],[18,"8/85"],[39,"28/85"],[40,"38/85"],[41,"52/85"],[42,"62/85"],[43,"13/17"],[44,"11/17"],[45,"8/17"],[46,"6/17"],[47,"4/17"],[48,"6/85"],[55,"1/17"],[56,"4/17"],[57,"6/17"],[58,"1/5"],[59,"27/85"],[60,"33/85"],[61,"47/85"],[63,"5/17"],[64,"3/17"]]},{"dual":[[0,"17/95"],[1,"17/285"],[2,"2/15"],[3,"14/285"],[10,"49/285"],[15,"37/285"],[27,"26/95"],[39,"82/285"],[40,"25/57"],[41,"54/95"],[42,"58/95"],[43,"10/19"],[44,"124/285"],[45,"56/95"],[46,"14/57"],[47,"94/285"],[48,"2/95"],[50,"31/285"],[55,"2/15"],[56,"62/285"],[58,"67/285"],[59,"22/95"],[60,"41/95"],[61,"32/57"],[63,"41/95"],[64,"37/95"],[65,"73/285"],[92,"2/95"],[130,"17/95"],[131,"31/285"],[140,"4/95"]]},{"dual":[[0,"18/131"],[3,"24/131"],[5,"25/131"],[10,"64/131"],[14,"13/131"],[15,"43/131"],[18,"4/131"],[26,"24/131"],[40,"57/131"],[41,"106/131"],[42,"117/131"],[43,"107/131"],[44,"94/131"],[45,"76/131"],[46,"43/131"],[47,"1/131"],[48,"14/131"],[50,"3/131"],[55,"14/131"],[56,"24/131"],[57,"20/131"],[59,"37/131"],[61,"74/131"],[63,"31/131"],[64,"10/131"],[80,"11/131"],[131,"56/131"],[140,"15/131"],[179,"33/131"]]},{"branch":59,"one":48,"zero":49},{"dual":[[0,"10/51"],[1,"5/51"],[3,"14/51"],[8,"4/51"],[9,"13/51"],[10,"22/51"],[11,"2/51"],[18,"2/51"],[39,"14/51"],[40,"23/51"],[41,"10/17"],[42,"12/17"],[43,"12/17"],[44,"10/17"],[45,"25/51"],[47,"4/17"],[48,"5/51"],[55,"3/17"],[56,"11/51"],[57,"22/51"],[58,"10/51"],[59,"16/51"],[60,"7/17"],[61,"28/51"],[62,"8/17"],[63,"5/17"],[64,"2/17"],[140,"2/51"],[161,"2/51"],[200,"1/17"],[202,"3/17"]]},{"branch":21,"one":50,"zero":51},{"dual":[[0,"132/391"],[1,"83/391"],[3,"77/391"],[5,"55/391"],[26,"2/23"],[39,"87/391"],[40,"81/391"],[41,"101/391"],[42,"147/391"],[43,"124/391"],[44,"163/391"],[45,"114/391"],[47,"110/391"],[48,"94/391"],[54,"18/391"],[55,"49/391"],[57,"4/391"],[58,"150/391"],[59,"145/391"],[60,"194/391"],[61,"259/391"],[62,"304/391"],[63,"310/391"],[64,"218/391"],[65,"195/391"],[89,"72/391"],[99,"8/391"],[117,"3/23"],[131,"22/391"],[148,"41/391"]]},{"branch":32,"one":52,"zero":53},{"dual":[[0,"9/25"],[1,"7/25"],[2,"3/25"],[3,"1/5"],[9,"2/25"],[39,"1/5"],[40,"9/25"],[41,"12/25"],[42,"11/25"],[43,"12/25"],[44,"9/25"],[45,"11/25"],[47,"7/25"],[48,"4/25"],[50,"1/25"],[55,"2/25"],[58,"6/25"],[59,"9/25"],[60,"13/25"],[61,"16/25"],[62,"18/25"],[63,"14/25"],[64,"14/25"],[65,"2/5"],[164,"1/25"],[211,"3/25"],[214,"6/25"]]},{"dual":[[0,"1/9"],[1,"14/99"],[3,"8/99"],[5,"2/33"],[8,"4/99"],[9,"1/9"],[15,"2/33"],[16,"8/99"],[26,"1/99"],[39,"8/99"],[40,"37/99"],[41,"50/99"],[42,"65/99"],[43,"23/33"],[44,"5/9"],[45,"58/99"],[47,"26/99"],[48,"19/99"],[55,"23/99"],[56,"26/99"],[57,"5/99"],[58,"5/33"],[59,"10/33"],[60,"43/99"],[61,"62/99"],[62,"80/99"],[63,"5/11"],[64,"10/33"],[161,"14/99"],[214,"41/99"]]},{"dual":[[0,"29/238"],[1,"25/238"],[3,"3/17"],[9,"16/119"],[10,"27/238"],[27,"15/238"],[39,"30/119"],[40,"5/14"],[41,"48/119"],[42,"72/119"],[43,"155/238"],[44,"97/238"],[45,"93/238"],[46,"9/238"],[47,"29/119"],[48,"18/119"],[52,"3/34"],[55,"31/119"],[56,"67/238"],[57,"3/14"],[58,"29/119"],[59,"95/238"],[60,"60/119"],[61,"71/119"],[62,"81/119"],[63,"121/238"],[64,"47/119"],[89,"8/119"],[104,"3/119"],[117,"11/238"],[148,"3/238"],[152,"13/238"],[190,"11/238"]]},{"branch":13,"one":56,"zero":65},{"branch":53,"one":57,"zero":62},{"branch":58,"one":58,"zero":59},{"dual":[[0,"183/512"],[1,"23/128"],[2,"21/512"],[7,"1/128"],[9,"53/512"],[10,"61/512"],[28,"27/256"],[39,"207/512"],[40,"31/64"],[41,"301/512"],[42,"309/512"],[43,"305/512"],[45,"159/512"],[46,"11/64"],[47,"47/256"],[48,"3/64"],[50,"1/32"],[56,"71/256"],[57,"213/512"],[58,"117/512"],[59,"85/256"],[60,"207/512"],[61,"83/128"],[62,"207/512"],[63,"211/512"],[64,"203/512"],[117,"17/512"],[118,"41/512"],[131,"33/512"],[173,"45/512"]]},{"branch":39,"one":60,"zero":61},{"dual":[[0,"113/1036"],[1,"3/14"],[2,"271/1036"],[9,"85/1036"],[10,"3/28"],[27,"205/1036"],[39,"381/1036"],[40,"537/1036"],[41,"713/1036"],[42,"319/518"],[43,"153/259"],[44,"143/518"],[45,"335/1036"],[46,"3/1036"],[47,"44/259"],[49,"75/1036"],[50,"6/259"],[54,"5/518"],[55,"9/259"],[56,"41/148"],[57,"339/1036"],[58,"127/1036"],[59,"323/1036"],[60,"479/1036"],[61,"775/1036"],[62,"475/1036"],[63,"207/518"],[64,"97/259"],[65,"101/518"],[102,"265/1036"],[116,"5/259"],[143,"75/1036"],[148,"53/518"]]},{"dual":[[0,"504/1849"],[1,"341/1849"],[5,"149/1849"],[8,"28/1849"],[9,"237/1849"],[10,"352/1849"],[14,"10/1849"],[28,"26/1849"],[39,"500/1849"],[40,"667/1849"],[41,"997/1849"],[42,"1112/1849"],[43,"1140/1849"],[44,"755/1849"],[45,"519/1849"],[46,"402/1849"],[47,"386/1849"],[48,"205/1849"],[49,"76/1849"],[50,"52/1849"],[52,"121/1849"],[56,"385/1849"],[57,"472/1849"],[58,"466/1849"],[59,"647/1849"],[60,"963/1849"],[61,"1106/1849"],[62,"1036/1849"],[63,"945/1849"],[64,"709/1849"],[65,"500/1849"],[102,"58/1849"],[104,"106/1849"],[118,"66/1849"],[131,"14/1849"],[132,"10/1849"],[214,"20/1849"]]},{"branch":2,"one":63,"zero":64},{"dual":[[0,"227/640"],[1,"33/320"],[2,"43/640"],[9,"37/320"],[10,"87/640"],[28,"59/320"],[39,"43/128"],[40,"383/640"],[41,"399/640"],[42,"473/640"],[43,"89/160"],[44,"383/640"],[45,"43/160"],[46,"139/640"],[47,"141/640"],[49,"47/320"],[55,"1/64"],[56,"1/8"],[57,"21/64"],[58,"31/160"],[59,"241/640"],[60,"71/160"],[61,"85/128"],[62,"257/640"],[63,"281/640"],[64,"167/640"],[65,"47/640"],[112,"3/640"],[142,"107/640"],[143,"1/64"],[148,"57/640"],[206,"13/320"]]},{"dual":[[0,"846/2023"],[1,"379/2023"],[7,"36/289"],[9,"528/2023"],[10,"410/2023"],[27,"6/289"],[39,"430/2023"],[40,"661/2023"],[41,"1467/2023"],[42,"1493/2023"],[43,"1010/2023"],[44,"1286/2023"],[45,"923/2023"],[46,"586/2023"],[47,"151/2023"],[48,"125/2023"],[49,"52/2023"],[50,"349/2023"],[56,"120/2023"],[57,"485/2023"],[58,"405/2023"],[59,"254/2023"],[60,"1013/2023"],[61,"1058/2023"],[62,"1013/2023"],[63,"834/2023"],[64,"615/2023"],[104,"62/2023"],[112,"179/2023"],[130,"177/2023"],[131,"32/289"],[132,"410/2023"],[142,"146/2023"],[143,"2/2023"],[190,"158/2023"],[208,"125/2023"],[214,"74/2023"]]},{"branch":26,"one":66,"zero":73},{"branch":54,"one":67,"zero":68},{"dual":[[0,"63/284"],[1,"33/284"],[8,"3/71"],[9,"67/284"],[10,"101/284"],[15,"1/142"],[16,"11/284"],[39,"43/142"],[40,"65/142"],[41,"163/284"],[42,"49/71"],[43,"48/71"],[44,"159/284"],[45,"129/284"],[46,"73/284"],[47,"31/142"],[48,"29/284"],[55,"21/284"],[56,"20/71"],[57,"51/142"],[58,"59/284"],[59,"23/71"],[60,"125/284"],[61,"155/284"],[62,"131/284"],[63,"109/284"],[64,"53/284"],[88,"23/284"],[110,"1/142"],[142,"9/142"]]},{"branch":50,"one":69,"zero":72},{"branch":14,"one":70,"zero":71},{"dual":[[0,"11/26"],[1,"9/104"],[2,"3/52"],[3,"3/104"],[7,"9/52"],[9,"23/104"],[10,"15/104"],[15,"21/104"],[39,"7/104"],[41,"25/52"],[42,"63/104"],[43,"15/26"],[44,"57/104"],[45,"11/52"],[46,"19/104"],[47,"2/13"],[56,"21/104"],[57,"21/104"],[58,"35/104"],[59,"19/52"],[60,"41/104"],[61,"19/26"],[62,"37/52"],[63,"61/104"],[64,"1/4"],[65,"9/52"],[88,"15/104"],[89,"5/104"],[117,"2/13"],[161,"11/52"],[215,"35/104"]]},{"dual":[[0,"183/665"],[1,"108/665"],[2,"7/95"],[9,"25/133"],[10,"141/665"],[15,"1/19"],[39,"153/665"],[40,"246/665"],[41,"311/665"],[42,"362/665"],[43,"387/665"],[44,"309/665"],[45,"234/665"],[46,"156/665"],[47,"39/133"],[48,"1/7"],[50,"3/133"],[56,"20/133"],[57,"153/665"],[58,"159/665"],[59,"248/665"],[60,"288/665"],[61,"382/665"],[62,"404/665"],[63,"356/665"],[64,"278/665"],[65,"178/665"],[78,"1/35"],[88,"5/133"],[130,"11/665"],[131,"36/665"],[161,"18/665"]]},{"dual":[[0,"47/167"],[1,"38/167"],[2,"2/167"],[3,"6/167"],[9,"58/167"],[10,"23/167"],[14,"2/167"],[15,"13/167"],[39,"1/167"],[40,"50/167"],[41,"59/167"],[42,"77/167"],[43,"84/167"],[44,"70/167"],[45,"48/167"],[47,"50/167"],[48,"36/167"],[50,"9/167"],[56,"3/167"],[57,"25/167"],[58,"52/167"],[59,"72/167"],[60,"81/167"],[61,"117/167"],[62,"108/167"],[63,"134/167"],[64,"94/167"],[65,"72/167"],[78,"12/167"],[161,"35/167"],[211,"8/167"]]},{"branch":10,"one":74,"zero":75},{"dual":[[0,"43/182"],[1,"43/364"],[7,"9/182"],[8,"5/52"],[9,"87/364"],[10,"21/52"],[16,"1/182"],[17,"3/182"],[40,"33/182"],[41,"121/364"],[42,"25/52"],[43,"193/364"],[44,"83/182"],[45,"9/26"],[46,"41/182"],[47,"73/182"],[48,"47/182"],[49,"33/364"],[50,"19/364"],[56,"10/91"],[57,"3/13"],[58,"95/364"],[59,"38/91"],[60,"99/182"],[61,"17/26"],[62,"121/182"],[63,"99/182"],[64,"11/26"],[65,"24/91"],[75,"1/91"],[116,"1/182"],[131,"1/91"],[133,"3/364"],[202,"1/364"]]},{"branch":46,"one":76,"zero":79},{"branch":33,"one":77,"zero":78},{"dual":[[0,"2/7"],[1,"2/7"],[9,"1/7"],[10,"2/7"],[39,"2/7"],[40,"3/7"],[41,"4/7"],[42,"5/7"],[43,"4/7"],[45,"3/7"],[47,"2/7"],[48,"1/7"],[50,"1/7"],[55,"1/7"],[57,"2/7"],[58,"1/7"],[59,"2/7"],[60,"3/7"],[61,"4/7"],[62,"3/7"],[63,"4/7"],[64,"2/7"],[155,"1/7"],[173,"1/7"],[211,"3/7"],[214,"1/7"]]},{"dual":[[0,"149/547"],[1,"153/1094"],[2,"29/1094"],[9,"113/1094"],[10,"249/1094"],[39,"174/547"],[40,"463/1094"],[41,"591/1094"],[42,"347/547"],[43,"681/1094"],[45,"206/547"],[46,"263/1094"],[47,"247/1094"],[48,"115/1094"],[55,"47/1094"],[56,"151/1094"],[57,"150/547"],[58,"128/547"],[59,"192/547"],[60,"413/1094"],[61,"631/1094"],[62,"633/1094"],[63,"531/1094"],[64,"191/547"],[65,"120/547"],[113,"4/547"],[127,"11/547"],[130,"2/547"],[131,"103/1094"],[141,"9/547"],[155,"7/547"],[161,"41/547"]]},{"branch":56,"one":80,"zero":85},{"branch":27,"one":81,"zero":82},{"dual":[[1,"133/948"],[2,"11/948"],[7,"1/948"],[8,"1/474"],[9,"28/237"],[10,"29/158"],[28,"9/316"],[39,"335/948"],[40,"32/79"],[41,"169/316"],[42,"617/948"],[43,"95/158"],[44,"77/158"],[45,"187/474"],[46,"21/79"],[47,"33/158"],[48,"25/316"],[50,"61/948"],[52,"61/948"],[56,"157/948"],[57,"133/474"],[58,"245/948"],[59,"61/158"],[60,"69/158"],[61,"563/948"],[62,"167/316"],[63,"63/158"],[64,"329/948"],[65,"73/316"],[131,"25/316"],[142,"4/79"]]},{"branch":49,"one":83,"zero":84},{"dual":[[1,"20/89"],[2,"8/89"],[9,"9/89"],[10,"16/89"],[28,"6/89"],[39,"28/89"],[40,"37/89"],[41,"47/89"],[42,"53/89"],[43,"44/89"],[44,"33/89"],[45,"17/89"],[47,"16/89"],[48,"3/89"],[55,"5/89"],[56,"23/89"],[57,"36/89"],[58,"25/89"],[59,"36/89"],[60,"45/89"],[61,"64/89"],[62,"52/89"],[63,"45/89"],[64,"36/89"],[65,"22/89"],[66,"3/89"],[77,"1/89"],[82,"4/89"],[142,"4/89"]]},{"dual":[[1,"77/300"],[2,"7/75"],[3,"7/150"],[9,"13/100"],[10,"16/75"],[27,"7/150"],[28,"1/75"],[38,"7/150"],[39,"43/150"],[40,"133/300"],[41,"43/75"],[42,"197/300"],[43,"197/300"],[44,"79/150"],[45,"119/300"],[46,"7/25"],[47,"19/50"],[48,"1/4"],[49,"7/75"],[50,"11/150"],[56,"13/100"],[57,"13/50"],[59,"53/300"],[60,"1/3"],[61,"139/300"],[62,"29/60"],[63,"32/75"],[64,"103/300"],[65,"16/75"],[131,"2/75"],[173,"1/150"]]},{"dual":[[0,"59/193"],[1,"223/1158"],[2,"91/1158"],[9,"53/386"],[10,"217/1158"],[28,"22/579"],[39,"199/579"],[40,"509/1158"],[41,"219/386"],[42,"122/193"],[43,"231/386"],[44,"298/579"],[45,"71/193"],[47,"277/1158"],[48,"37/386"],[50,"8/193"],[52,"1/193"],[55,"11/1158"],[56,"209/1158"],[57,"51/193"],[58,"112/579"],[59,"62/193"],[60,"155/386"],[61,"649/1158"],[62,"601/1158"],[63,"165/386"],[64,"71/193"],[65,"128/579"],[130,"3/193"],[131,"73/1158"],[142,"14/579"],[202,"275/1158"],[208,"71/386"]]},{"branch":52,"one":87,"zero":106},{"branch":38,"one":88,"zero":99},{"branch":55,"one":89,"zero":90},{"dual":[[0,"103/244"],[1,"17/61"],[2,"5/61"],[9,"21/244"],[10,"47/244"],[39,"51/244"],[40,"77/244"],[41,"26/61"],[42,"133/244"],[43,"111/244"],[44,"85/244"],[45,"17/122"],[47,"15/61"],[48,"15/122"],[49,"1/61"],[54,"6/61"],[55,"13/244"],[56,"16/61"],[57,"45/122"],[58,"1/4"],[59,"107/244"],[60,"34/61"],[61,"163/244"],[62,"167/244"],[63,"73/122"],[64,"30/61"],[65,"69/244"],[77,"3/122"],[79,"3/244"],[90,"3/244"],[116,"1/244"],[143,"2/61"],[159,"9/244"]]},{"branch":8,"one":91,"zero":92},{"dual":[[0,"61/218"],[1,"15/109"],[2,"7/109"],[9,"21/218"],[10,"49/218"],[39,"33/218"],[40,"89/218"],[41,"1/2"],[42,"137/218"],[43,"63/109"],[44,"55/109"],[45,"79/218"],[46,"63/218"],[47,"51/218"],[48,"30/109"],[49,"2/109"],[56,"16/109"],[57,"47/218"],[58,"7/218"],[59,"39/109"],[61,"125/218"],[62,"1/2"],[63,"54/109"],[64,"46/109"],[65,"30/109"],[86,"10/109"],[93,"1/218"],[116,"51/218"],[169,"51/218"],[179,"14/109"]]},{"branch":31,"one":93,"zero":94},{"dual":[[0,"94/283"],[1,"143/849"],[2,"43/849"],[5,"73/849"],[8,"10/283"],[9,"15/283"],[37,"11/849"],[39,"505/849"],[40,"460/849"],[41,"686/849"],[42,"644/849"],[43,"189/283"],[44,"524/849"],[45,"376/849"],[46,"392/849"],[47,"62/849"],[49,"25/283"],[54,"116/849"],[56,"205/849"],[58,"53/849"],[59,"191/849"],[60,"94/283"],[61,"314/849"],[62,"209/849"],[63,"344/849"],[64,"389/849"],[65,"47/849"],[76,"109/849"],[77,"16/283"],[86,"50/283"],[93,"278/849"],[143,"113/849"],[160,"21/283"],[173,"5/283"]]},{"branch":14,"one":95,"zero":96},{"dual":[[0,"17/83"],[7,"9/83"],[9,"3/83"],[10,"25/83"],[22,"2/83"],[39,"11/83"],[40,"44/83"],[41,"35/83"],[42,"45/83"],[43,"47/83"],[44,"47/83"],[45,"34/83"],[46,"31/83"],[47,"27/83"],[48,"19/83"],[49,"30/83"],[56,"13/83"],[57,"4/83"],[58,"6/83"],[59,"23/83"],[60,"36/83"],[61,"53/83"],[62,"39/83"],[63,"36/83"],[64,"45/83"],[65,"23/83"],[76,"13/83"],[77,"13/83"],[117,"11/83"],[143,"12/83"],[185,"9/83"]]},{"branch":6,"one":97,"zero":98},{"dual":[[0,"73/298"],[1,"20/149"],[9,"24/149"],[10,"36/149"],[39,"75/298"],[40,"101/298"],[41,"64/149"],[42,"177/298"],[43,"171/298"],[44,"78/149"],[45,"109/298"],[46,"89/298"],[47,"81/298"],[48,"27/149"],[49,"5/298"],[50,"2/149"],[54,"10/149"],[56,"49/298"],[57,"31/149"],[58,"41/149"],[59,"58/149"],[60,"71/149"],[61,"169/298"],[62,"85/149"],[63,"147/298"],[64,"127/298"],[65,"39/149"],[77,"7/298"],[88,"1/149"],[118,"23/298"]]},{"dual":[[0,"3286/13879"],[1,"2561/13879"],[3,"517/13879"],[9,"1021/13879"],[10,"3479/13879"],[15,"23/13879"],[22,"1362/13879"],[39,"4934/13879"],[40,"5288/13879"],[41,"7506/13879"],[42,"7195/13879"],[43,"8540/13879"],[44,"9057/13879"],[45,"6125/13879"],[46,"4301/13879"],[47,"4123/13879"],[48,"1905/13879"],[49,"1551/13879"],[50,"500/13879"],[54,"737/13879"],[56,"3205/13879"],[57,"566/13879"],[59,"4468/13879"],[60,"4822/13879"],[61,"7017/13879"],[62,"6373/13879"],[63,"4966/13879"],[64,"5352/13879"],[65,"2134/13879"],[77,"371/13879"],[86,"1718/13879"],[88,"2122/13879"],[119,"148/13879"],[137,"311/13879"],[143,"3529/13879"],[169,"1227/13879"],[215,"1836/13879"]]},{"branch":17,"one":100,"zero":101},{"dual":[[0,"1/15"],[1,"13/90"],[2,"2/9"],[3,"1/15"],[9,"11/90"],[10,"11/45"],[39,"11/45"],[40,"11/30"],[41,"22/45"],[42,"11/18"],[43,"73/90"],[44,"22/45"],[45,"3/10"],[47,"11/45"],[48,"11/90"],[56,"13/90"],[57,"14/45"],[58,"2/45"],[59,"7/18"],[60,"23/45"],[61,"19/30"],[62,"19/30"],[63,"23/45"],[64,"7/18"],[65,"7/45"],[77,"7/45"],[129,"2/45"],[143,"1/9"],[185,"11/45"],[201,"1/9"],[202,"8/45"]]},{"branch":13,"one":102,"zero":103},{"dual":[[0,"45/958"],[1,"223/958"],[2,"36/479"],[9,"49/479"],[10,"89/479"],[39,"105/958"],[40,"169/479"],[41,"587/958"],[42,"238/479"],[43,"238/479"],[44,"243/479"],[45,"277/958"],[46,"43/479"],[47,"371/958"],[48,"122/479"],[49,"259/958"],[55,"20/479"],[56,"152/479"],[57,"239/958"],[59,"249/958"],[60,"241/479"],[61,"609/958"],[62,"248/479"],[63,"241/479"],[64,"221/479"],[65,"193/958"],[88,"20/479"],[118,"62/479"],[128,"145/958"],[143,"151/958"],[148,"193/958"],[164,"21/479"],[185,"387/958"]]},{"branch":12,"one":104,"zero":105},{"dual":[[1,"9/38"],[3,"4/19"],[9,"3/38"],[10,"5/19"],[39,"6/19"],[40,"15/38"],[41,"11/19"],[42,"29/38"],[43,"25/38"],[44,"11/19"],[45,"15/38"],[46,"2/19"],[47,"4/19"],[48,"9/38"],[49,"2/19"],[56,"15/38"],[57,"5/19"],[59,"15/38"],[60,"7/19"],[61,"23/38"],[62,"1/2"],[63,"8/19"],[64,"13/38"],[65,"3/19"],[78,"1/19"],[86,"2/19"],[119,"2/19"],[161,"2/19"],[185,"4/19"]]},{"dual":[[0,"1/7"],[1,"3/14"],[9,"3/28"],[10,"3/14"],[39,"9/28"],[40,"3/7"],[41,"15/28"],[42,"9/14"],[43,"9/14"],[44,"9/14"],[45,"3/7"],[46,"1/7"],[47,"9/28"],[48,"3/14"],[56,"2/7"],[57,"1/4"],[58,"1/7"],[59,"1/4"],[60,"5/14"],[61,"4/7"],[62,"4/7"],[63,"13/28"],[64,"5/14"],[65,"3/28"],[143,"1/7"],[185,"5/28"],[201,"1/7"],[202,"1/14"]]},{"branch":17,"one":107,"zero":110},{"branch":27,"one":108,"zero":109},{"dual":[[0,"24/163"],[1,"18/163"],[2,"23/163"],[9,"20/163"],[10,"44/163"],[16,"4/163"],[25,"13/163"],[39,"36/163"],[40,"54/163"],[41,"74/163"],[42,"98/163"],[43,"121/163"],[44,"58/163"],[45,"58/163"],[46,"34/163"],[47,"34/163"],[48,"18/163"],[56,"1/163"],[57,"40/163"],[58,"24/163"],[60,"89/163"],[61,"109/163"],[62,"105/163"],[63,"89/163"],[64,"65/163"],[65,"45/163"],[77,"29/163"],[116,"2/163"],[129,"2/163"],[151,"16/163"],[216,"18/163"]]},{"dual":[[1,"46/433"],[2,"58/433"],[9,"51/433"],[10,"110/433"],[25,"29/433"],[39,"102/433"],[40,"153/433"],[41,"204/433"],[42,"256/433"],[43,"382/433"],[44,"146/433"],[45,"131/433"],[46,"72/433"],[47,"102/433"],[48,"51/433"],[54,"7/433"],[55,"14/433"],[56,"23/433"],[57,"132/433"],[58,"5/433"],[59,"178/433"],[60,"229/433"],[61,"280/433"],[62,"280/433"],[63,"229/433"],[64,"170/433"],[65,"112/433"],[76,"63/433"],[77,"122/433"],[129,"21/433"],[140,"8/433"],[151,"44/433"],[196,"18/433"],[216,"22/433"]]},{"branch":56,"one":111,"zero":128},{"branch":47,"one":112,"zero":119},{"branch":22,"one":113,"zero":116},{"branch":28,"one":114,"zero":115},{"dual":[[0,"1/63"],[3,"5/63"],[7,"1/63"],[8,"2/21"],[9,"2/9"],[10,"1/3"],[15,"1/63"],[16,"2/63"],[39,"1/9"],[40,"13/63"],[41,"20/63"],[42,"3/7"],[43,"4/9"],[45,"10/63"],[46,"8/63"],[52,"2/63"],[55,"2/21"],[56,"13/63"],[57,"1/3"],[58,"5/9"],[59,"50/63"],[60,"53/63"],[61,"7/9"],[62,"2/3"],[63,"5/9"],[64,"10/21"],[65,"16/63"],[76,"1/63"],[142,"5/63"],[159,"1/21"],[215,"2/63"]]},{"dual":[[0,"5/51"],[1,"47/153"],[3,"14/153"],[7,"7/153"],[8,"5/153"],[9,"16/153"],[10,"4/17"],[39,"22/153"],[40,"14/51"],[41,"62/153"],[42,"73/153"],[43,"71/153"],[44,"37/153"],[45,"4/51"],[46,"13/153"],[47,"11/51"],[48,"11/153"],[55,"7/51"],[56,"2/9"],[57,"22/51"],[58,"35/153"],[59,"80/153"],[60,"91/153"],[61,"104/153"],[62,"106/153"],[63,"95/153"],[64,"25/51"],[65,"43/153"],[76,"2/9"],[116,"1/17"],[126,"10/153"],[142,"4/51"],[167,"11/153"],[185,"46/153"]]},{"branch":50,"one":117,"zero":118},{"dual":[[1,"16/91"],[2,"24/91"],[3,"1/7"],[7,"4/91"],[9,"1/91"],[10,"1/13"],[39,"9/91"],[40,"3/13"],[41,"37/91"],[42,"40/91"],[43,"64/91"],[44,"2/13"],[45,"12/91"],[47,"5/13"],[48,"27/91"],[49,"11/91"],[52,"10/91"],[55,"2/91"],[56,"30/91"],[57,"2/7"],[59,"27/91"],[60,"43/91"],[61,"55/91"],[62,"10/13"],[63,"75/91"],[64,"53/91"],[65,"47/91"],[77,"6/91"],[80,"8/91"],[125,"1/91"],[126,"2/13"],[185,"41/91"]]},{"dual":[[0,"57/202"],[7,"19/202"],[9,"8/101"],[10,"43/202"],[14,"19/101"],[39,"33/202"],[40,"71/202"],[41,"49/101"],[42,"117/202"],[43,"72/101"],[44,"61/202"],[45,"61/202"],[46,"21/101"],[47,"47/202"],[48,"14/101"],[49,"1/202"],[55,"15/202"],[56,"2/101"],[57,"32/101"],[58,"57/202"],[59,"42/101"],[60,"103/202"],[61,"141/202"],[62,"131/202"],[63,"63/101"],[64,"44/101"],[65,"27/101"],[126,"19/101"],[129,"2/101"],[142,"7/202"],[173,"21/202"]]},{"branch":54,"one":120,"zero":121},{"dual":[[0,"1/5"],[1,"1/7"],[3,"1/10"],[8,"1/14"],[9,"8/35"],[10,"3/7"],[16,"1/10"],[39,"9/35"],[40,"3/7"],[41,"4/7"],[42,"29/35"],[43,"23/35"],[44,"4/7"],[45,"33/70"],[46,"23/70"],[47,"9/35"],[48,"1/7"],[49,"3/70"],[52,"3/70"],[56,"19/70"],[57,"3/7"],[58,"1/35"],[59,"2/7"],[60,"27/70"],[61,"37/70"],[62,"3/7"],[63,"12/35"],[64,"1/10"],[116,"3/70"],[151,"3/35"],[160,"1/35"],[169,"9/70"]]},{"branch":8,"one":122,"zero":123},{"dual":[[0,"41/208"],[1,"23/52"],[2,"11/52"],[3,"67/208"],[9,"31/208"],[10,"15/208"],[18,"1/26"],[27,"5/52"],[39,"1/26"],[40,"19/52"],[41,"15/52"],[42,"35/104"],[43,"3/8"],[44,"5/104"],[47,"23/104"],[48,"69/208"],[49,"1/208"],[54,"1/16"],[56,"23/208"],[57,"7/16"],[58,"25/208"],[59,"43/104"],[60,"77/104"],[61,"131/208"],[62,"141/208"],[63,"185/208"],[64,"9/16"],[65,"107/208"],[116,"5/104"],[134,"17/208"],[155,"1/16"],[169,"3/52"],[185,"4/13"]]},{"branch":48,"one":124,"zero":125},{"dual":[[0,"3/14"],[1,"1/6"],[2,"1/84"],[3,"1/28"],[9,"1/7"],[10,"1/6"],[26,"1/84"],[27,"2/21"],[39,"1/6"],[40,"13/42"],[41,"3/7"],[42,"4/7"],[43,"23/42"],[44,"13/42"],[45,"11/42"],[46,"3/14"],[47,"11/42"],[48,"1/7"],[52,"2/21"],[56,"1/14"],[57,"13/42"],[58,"23/84"],[59,"3/7"],[60,"4/7"],[61,"29/42"],[62,"29/42"],[63,"2/3"],[64,"3/7"],[65,"8/21"],[155,"1/42"],[208,"1/84"]]},{"branch":58,"one":126,"zero":127},{"dual":[[0,"1/3"],[1,"31/120"],[2,"13/120"],[3,"3/40"],[9,"1/30"],[10,"1/15"],[27,"7/120"],[39,"1/8"],[40,"31/120"],[41,"43/120"],[42,"5/12"],[43,"3/8"],[44,"11/40"],[45,"23/120"],[46,"7/60"],[47,"13/40"],[48,"7/30"],[49,"1/10"],[52,"1/15"],[56,"1/40"],[58,"29/120"],[59,"49/120"],[60,"11/20"],[61,"77/120"],[62,"89/120"],[63,"47/60"],[64,"7/12"],[65,"23/40"],[80,"1/120"],[89,"1/40"],[120,"1/40"]]},{"dual":[[0,"74/349"],[1,"60/349"],[2,"30/349"],[3,"13/349"],[8,"25/349"],[9,"40/349"],[10,"82/349"],[27,"20/349"],[39,"59/349"],[40,"101/349"],[41,"171/349"],[42,"175/349"],[43,"211/349"],[44,"115/349"],[45,"113/349"],[46,"68/349"],[47,"114/349"],[48,"44/349"],[49,"27/349"],[52,"28/349"],[54,"11/349"],[56,"28/349"],[57,"98/349"],[58,"51/349"],[59,"134/349"],[60,"176/349"],[61,"221/349"],[62,"223/349"],[63,"208/349"],[64,"138/349"],[76,"20/349"],[155,"26/349"],[164,"29/349"],[201,"59/349"],[211,"85/349"]]},{"branch":31,"one":129,"zero":132},{"branch":10,"one":130,"zero":131},{"dual":[[0,"18/119"],[1,"27/119"],[5,"37/357"],[7,"2/51"],[9,"37/357"],[10,"44/119"],[11,"2/51"],[17,"22/357"],[37,"2/357"],[40,"47/357"],[41,"191/357"],[42,"62/119"],[43,"10/17"],[44,"13/51"],[45,"31/119"],[46,"8/357"],[47,"16/51"],[48,"31/119"],[49,"10/357"],[52,"7/51"],[55,"4/357"],[56,"13/119"],[57,"32/119"],[58,"18/119"],[59,"23/51"],[60,"31/51"],[61,"88/119"],[62,"310/357"],[63,"75/119"],[64,"43/119"],[65,"36/119"],[76,"8/119"],[88,"16/119"],[196,"18/119"]]},{"dual":[[0,"28/99"],[1,"19/99"],[2,"4/99"],[5,"1/99"],[8,"2/99"],[9,"5/99"],[10,"4/33"],[39,"38/99"],[40,"5/9"],[41,"73/99"],[42,"74/99"],[43,"70/99"],[44,"43/99"],[45,"37/99"],[46,"16/99"],[47,"2/11"],[48,"1/99"],[52,"1/11"],[55,"2/33"],[56,"13/99"],[57,"8/33"],[58,"8/99"],[59,"25/99"],[60,"43/99"],[61,"58/99"],[62,"56/99"],[63,"49/99"],[64,"23/99"],[65,"14/99"],[76,"4/33"],[93,"2/11"],[169,"2/99"],[208,"10/99"],[215,"14/99"]]},{"branch":51,"one":133,"zero":138},{"branch":28,"one":134,"zero":135},{"dual":[[1,"9/110"],[8,"7/110"],[9,"3/11"],[10,"37/110"],[39,"23/110"],[40,"23/55"],[41,"53/110"],[42,"38/55"],[43,"67/110"],[44,"61/110"],[45,"7/11"],[46,"3/55"],[47,"12/55"],[48,"8/55"],[56,"47/110"],[57,"13/110"],[58,"9/55"],[59,"4/11"],[60,"52/55"],[61,"63/110"],[62,"57/110"],[63,"49/110"],[64,"27/110"],[65,"2/55"],[90,"3/22"],[117,"1/110"],[129,"16/55"],[142,"8/55"],[167,"1/110"],[169,"8/55"]]},{"branch":27,"one":136,"zero":137},{"dual":[[0,"6/19"],[1,"3/19"],[7,"5/76"],[8,"13/304"],[9,"67/304"],[10,"47/152"],[39,"61/304"],[40,"115/304"],[41,"149/304"],[42,"47/76"],[43,"87/152"],[44,"135/304"],[46,"5/38"],[47,"17/76"],[48,"17/152"],[55,"5/304"],[56,"73/304"],[57,"63/304"],[58,"41/152"],[59,"121/304"],[60,"155/304"],[61,"169/304"],[62,"11/19"],[63,"149/304"],[64,"11/38"],[65,"11/76"],[129,"21/152"],[141,"15/304"],[142,"17/304"],[159,"5/304"],[167,"27/304"],[190,"7/304"],[196,"13/304"]]},{"dual":[[0,"3/28"],[1,"1/4"],[9,"3/28"],[10,"1/4"],[39,"2/7"],[40,"13/28"],[41,"17/28"],[42,"5/7"],[43,"19/28"],[44,"1/2"],[45,"1/2"],[46,"1/14"],[47,"11/28"],[48,"3/14"],[49,"1/14"],[55,"1/28"],[56,"11/28"],[57,"3/14"],[59,"5/28"],[60,"9/28"],[61,"1/2"],[62,"15/28"],[63,"13/28"],[64,"2/7"],[65,"1/7"],[76,"1/14"],[129,"1/7"],[170,"1/28"],[196,"3/7"]]},{"branch":9,"one":139,"zero":154},{"branch":13,"one":140,"zero":143},{"branch":45,"one":141,"zero":142},{"dual":[[0,"2/17"],[1,"5/51"],[5,"7/51"],[8,"1/17"],[10,"2/17"],[39,"22/51"],[40,"11/17"],[41,"14/17"],[42,"40/51"],[43,"37/51"],[44,"8/17"],[45,"12/17"],[47,"2/51"],[49,"2/51"],[55,"2/17"],[56,"5/51"],[58,"7/51"],[59,"3/17"],[60,"9/17"],[61,"40/51"],[62,"46/51"],[63,"14/51"],[64,"8/51"],[65,"5/51"],[76,"4/51"],[89,"1/51"],[94,"4/51"],[104,"3/17"],[128,"14/51"],[148,"8/51"],[190,"4/51"],[216,"22/51"]]},{"dual":[[0,"38/195"],[1,"5/39"],[5,"18/65"],[9,"11/195"],[10,"19/65"],[39,"1/3"],[40,"76/195"],[41,"122/195"],[42,"2/3"],[43,"133/195"],[44,"76/195"],[45,"28/195"],[46,"1/65"],[48,"16/195"],[56,"8/195"],[57,"17/65"],[58,"37/195"],[59,"1/3"],[60,"142/195"],[61,"167/195"],[62,"119/195"],[63,"1/3"],[64,"62/195"],[65,"18/65"],[76,"4/65"],[88,"1/65"],[94,"8/39"],[104,"17/195"],[148,"8/195"],[159,"12/65"],[185,"64/195"],[208,"1/3"],[216,"11/195"]]},{"branch":0,"one":144,"zero":145},{"dual":[[0,"559/1389"],[1,"340/1389"],[2,"98/1389"],[3,"25/1389"],[8,"8/463"],[9,"43/463"],[10,"314/1389"],[15,"110/1389"],[39,"422/1389"],[40,"631/1389"],[41,"255/463"],[42,"1060/1389"],[43,"315/463"],[44,"872/1389"],[45,"210/463"],[46,"388/1389"],[47,"599/1389"],[48,"113/463"],[49,"104/1389"],[56,"169/1389"],[57,"105/463"],[59,"200/1389"],[60,"419/1389"],[61,"661/1389"],[62,"734/1389"],[63,"517/1389"],[64,"148/463"],[65,"200/1389"],[88,"2/1389"],[89,"17/463"],[117,"85/1389"],[196,"23/1389"]]},{"branch":42,"one":146,"zero":147},{"dual":[[0,"33/146"],[1,"39/146"],[3,"21/292"],[9,"15/292"],[10,"21/146"],[18,"51/292"],[26,"35/292"],[39,"41/73"],[40,"51/146"],[41,"129/292"],[42,"277/292"],[43,"179/292"],[44,"49/146"],[45,"55/146"],[47,"63/292"],[48,"47/292"],[54,"121/292"],[57,"17/146"],[59,"29/73"],[60,"23/73"],[61,"107/146"],[62,"113/292"],[63,"15/292"],[64,"37/73"],[77,"3/73"],[88,"40/73"],[90,"67/292"],[128,"13/292"],[141,"179/292"],[160,"11/292"],[179,"71/292"]]},{"branch":46,"one":148,"zero":153},{"branch":28,"one":149,"zero":150},{"dual":[[5,"1"],[41,"1"],[42,"1"],[43,"1"],[52,"1"],[60,"1"],[61,"1"],[62,"1"],[63,"1"]]},{"branch":43,"one":151,"zero":152},{"dual":[[0,"5/37"],[1,"3/37"],[5,"5/37"],[7,"3/37"],[9,"5/37"],[10,"18/37"],[39,"9/37"],[40,"9/37"],[41,"22/37"],[42,"19/37"],[43,"24/37"],[44,"13/37"],[45,"14/37"],[46,"9/37"],[47,"5/37"],[48,"8/37"],[54,"3/37"],[57,"8/37"],[58,"10/37"],[59,"18/37"],[60,"20/37"],[61,"25/37"],[62,"26/37"],[63,"10/37"],[64,"10/37"],[65,"13/37"],[86,"2/37"],[123,"3/37"],[141,"2/37"]]},{"dual":[[0,"14/69"],[1,"10/69"],[3,"1/69"],[9,"4/23"],[10,"4/23"],[39,"26/69"],[40,"26/69"],[41,"25/69"],[42,"38/69"],[43,"41/69"],[44,"12/23"],[45,"25/69"],[46,"5/23"],[47,"13/69"],[48,"14/69"],[56,"3/23"],[57,"14/69"],[58,"17/69"],[59,"10/23"],[60,"10/23"],[61,"44/69"],[62,"43/69"],[63,"31/69"],[64,"10/23"],[65,"19/69"],[77,"2/69"],[103,"2/69"],[113,"2/69"],[120,"1/69"],[141,"2/69"],[151,"10/69"],[159,"11/69"]]},{"dual":[[0,"66/283"],[1,"34/283"],[3,"1/566"],[9,"181/1132"],[10,"141/566"],[15,"67/1132"],[39,"397/1132"],[40,"110/283"],[41,"133/283"],[42,"172/283"],[43,"355/566"],[44,"277/566"],[45,"213/566"],[46,"139/566"],[47,"125/566"],[48,"79/566"],[55,"3/283"],[56,"81/566"],[57,"74/283"],[58,"143/566"],[59,"221/566"],[60,"285/566"],[61,"353/566"],[62,"173/283"],[63,"111/283"],[64,"205/566"],[65,"251/1132"],[89,"9/1132"],[90,"2/283"],[159,"27/566"],[196,"5/283"],[216,"31/1132"]]},{"branch":8,"one":155,"zero":160},{"branch":11,"one":156,"zero":159},{"branch":37,"one":157,"zero":158},{"dual":[[0,"21/74"],[1,"49/148"],[2,"5/74"],[5,"15/74"],[7,"9/148"],[9,"25/74"],[10,"41/148"],[16,"7/74"],[39,"7/148"],[40,"45/148"],[41,"101/148"],[42,"43/74"],[43,"22/37"],[44,"59/148"],[45,"23/74"],[46,"1/148"],[47,"13/148"],[48,"9/74"],[49,"1/74"],[55,"3/74"],[56,"7/148"],[57,"5/74"],[58,"17/74"],[59,"15/37"],[60,"105/148"],[61,"23/37"],[62,"89/148"],[63,"53/148"],[64,"31/74"],[65,"3/74"],[89,"47/148"],[140,"7/148"],[208,"41/148"],[216,"16/37"]]},{"dual":[[0,"14/65"],[1,"3/13"],[7,"2/65"],[9,"19/195"],[10,"68/195"],[39,"2/195"],[40,"64/195"],[41,"62/195"],[42,"107/195"],[43,"112/195"],[44,"62/195"],[45,"4/13"],[46,"11/195"],[47,"43/195"],[48,"41/195"],[54,"2/195"],[55,"2/65"],[56,"4/39"],[57,"64/195"],[58,"47/195"],[59,"88/195"],[60,"28/39"],[61,"133/195"],[62,"131/195"],[63,"112/195"],[64,"71/195"],[65,"21/65"],[116,"43/195"],[130,"4/195"],[141,"1/13"],[179,"1/15"],[185,"1/39"],[208,"6/65"]]},{"dual":[[0,"670/3427"],[1,"423/3427"],[2,"262/3427"],[9,"371/3427"],[10,"728/3427"],[16,"4/3427"],[18,"125/3427"],[39,"433/3427"],[40,"1479/3427"],[41,"1731/3427"],[42,"1987/3427"],[43,"1755/3427"],[44,"1388/3427"],[45,"1031/3427"],[46,"513/3427"],[47,"1017/3427"],[48,"1002/3427"],[54,"95/3427"],[55,"452/3427"],[56,"708/3427"],[57,"1176/3427"],[59,"1440/3427"],[60,"1973/3427"],[61,"2039/3427"],[62,"1944/3427"],[63,"1577/3427"],[64,"1220/3427"],[65,"863/3427"],[76,"176/3427"],[89,"101/3427"],[116,"679/3427"],[155,"10/3427"],[179,"588/3427"],[185,"286/3427"]]},{"branch":14,"one":161,"zero":164},{"branch":5,"one":162,"zero":163},{"dual":[[0,"92/169"],[1,"59/169"],[2,"2/13"],[5,"5/169"],[7,"42/169"],[9,"23/169"],[10,"48/169"],[39,"14/169"],[40,"84/169"],[41,"100/169"],[42,"125/169"],[43,"139/169"],[44,"99/169"],[45,"66/169"],[46,"33/169"],[47,"69/169"],[48,"18/169"],[49,"29/169"],[57,"7/169"],[59,"11/169"],[60,"44/169"],[61,"77/169"],[62,"103/169"],[63,"58/169"],[64,"37/169"],[65,"21/169"],[89,"9/169"],[117,"40/169"],[119,"4/169"],[141,"7/169"],[215,"54/169"]]},{"dual":[[0,"99/655"],[1,"57/655"],[5,"34/655"],[7,"91/655"],[9,"149/655"],[10,"218/655"],[39,"51/655"],[40,"218/655"],[41,"287/655"],[42,"367/655"],[43,"69/131"],[44,"55/131"],[45,"218/655"],[46,"101/655"],[47,"133/655"],[49,"18/655"],[54,"22/655"],[55,"11/655"],[56,"14/131"],[57,"161/655"],[58,"47/131"],[59,"54/131"],[60,"76/131"],[61,"486/655"],[62,"437/655"],[63,"288/655"],[64,"219/655"],[65,"128/655"],[76,"53/655"],[117,"98/655"],[141,"47/655"],[185,"68/655"],[211,"112/655"],[215,"23/655"]]},{"branch":42,"one":165,"zero":166},{"dual":[[0,"7/30"],[1,"13/90"],[2,"1/10"],[5,"1/18"],[8,"7/30"],[9,"11/90"],[10,"1/3"],[39,"2/15"],[40,"1/45"],[41,"19/45"],[42,"73/90"],[43,"23/30"],[44,"17/45"],[45,"17/90"],[47,"31/90"],[54,"11/45"],[55,"1/15"],[57,"1/9"],[58,"4/45"],[59,"26/45"],[60,"47/90"],[61,"28/45"],[62,"67/90"],[63,"31/90"],[64,"29/45"],[77,"13/90"],[88,"23/45"],[141,"7/45"],[179,"17/90"],[202,"1/6"]]},{"branch":46,"one":167,"zero":170},{"branch":38,"one":168,"zero":169},{"dual":[[0,"14/37"],[1,"5/37"],[5,"2/37"],[9,"6/37"],[10,"11/37"],[39,"2/37"],[40,"9/37"],[41,"15/37"],[42,"20/37"],[43,"19/37"],[44,"16/37"],[45,"7/37"],[46,"9/37"],[47,"10/37"],[48,"4/37"],[49,"1/37"],[55,"2/37"],[57,"12/37"],[58,"12/37"],[59,"16/37"],[60,"25/37"],[61,"21/37"],[62,"28/37"],[63,"22/37"],[64,"16/37"],[65,"9/37"],[95,"1/37"],[117,"2/37"],[127,"9/37"],[155,"2/37"]]},{"dual":[[0,"5/26"],[1,"2/13"],[5,"1/13"],[9,"5/26"],[10,"11/26"],[39,"1/13"],[40,"4/13"],[41,"7/13"],[42,"17/26"],[43,"17/26"],[44,"17/26"],[45,"1/2"],[47,"4/13"],[48,"2/13"],[49,"1/26"],[55,"3/26"],[56,"4/13"],[57,"2/13"],[58,"2/13"],[59,"4/13"],[60,"9/26"],[61,"1/2"],[62,"9/13"],[63,"1/2"],[64,"7/26"],[65,"1/26"],[161,"7/26"],[164,"1/26"],[202,"3/13"],[216,"2/13"]]},{"branch":20,"one":171,"zero":172},{"dual":[[0,"11/40"],[1,"79/640"],[2,"3/80"],[7,"47/640"],[9,"49/320"],[10,"29/128"],[16,"21/640"],[39,"17/128"],[40,"41/80"],[41,"177/320"],[42,"401/640"],[43,"213/320"],[44,"7/16"],[45,"45/128"],[46,"43/320"],[47,"151/640"],[48,"19/320"],[56,"73/640"],[57,"29/160"],[58,"27/128"],[59,"239/640"],[60,"21/40"],[61,"391/640"],[62,"457/640"],[63,"107/320"],[64,"167/640"],[65,"141/640"],[76,"21/320"],[117,"9/640"],[179,"187/640"],[202,"21/160"],[215,"33/160"],[216,"7/80"]]},{"dual":[[0,"1288/4815"],[1,"256/1605"],[2,"61/963"],[3,"17/535"],[9,"87/535"],[10,"1337/4815"],[39,"1204/4815"],[40,"1766/4815"],[41,"2362/4815"],[42,"2701/4815"],[43,"581/963"],[44,"2111/4815"],[45,"352/963"],[46,"343/1605"],[47,"1282/4815"],[48,"622/4815"],[49,"124/4815"],[55,"22/535"],[56,"259/1605"],[57,"1343/4815"],[58,"1018/4815"],[59,"589/1605"],[60,"2329/4815"],[61,"550/963"],[62,"2704/4815"],[63,"2114/4815"],[64,"16/45"],[65,"1133/4815"],[76,"169/4815"],[78,"14/963"],[88,"152/4815"],[117,"64/4815"],[179,"32/1605"],[216,"76/4815"]]}]}


==> anc/finite/lp/all-n14-e0.json <==
{
  "n": 14,
  "epsilon": 0,
  "mode": "all",
  "objective": "373/17",
  "primal": [
    [
      0,
      2,
      "1131/1394"
    ],
    [
      0,
      4,
      "41759/55760"
    ],
    [
      0,
      10,
      "24521/55760"
    ],
    [
      1,
      5,
      "4457/13940"
    ],
    [
      1,
      7,
      "9993/27880"
    ],
    [
      1,
      9,
      "5169/13940"
    ],
    [
      1,
      11,
      "5303/5576"
    ],
    [
      2,
      0,
      "4663/27880"
    ],
    [
      2,
      2,
      "179/697"
    ],
    [
      2,
      4,
      "273/697"
    ],
    [
      2,
      6,
      "1/17"
    ],
    [
      2,
      8,
      "4017/6970"
    ],
    [
      2,
      10,
      "5997/13940"
    ],
    [
      2,
      12,
      "39/328"
    ],
    [
      3,
      1,
      "15717/55760"
    ],
    [
      3,
      3,
      "598/697"
    ],
    [
      3,
      9,
      "293/2788"
    ],
    [
      3,
      11,
      "4079/13940"
    ],
    [
      3,
      13,
      "25787/55760"
    ],
    [
      4,
      0,
      "9931/13940"
    ],
    [
      4,
      10,
      "1637/13940"
    ],
    [
      5,
      1,
      "6003/13940"
    ],
    [
      5,
      13,
      "2527/2788"
    ],
    [
      6,
      12,
      "4699/5576"
    ],
    [
      7,
      1,
      "25117/27880"
    ],
    [
      8,
      0,
      "1901/2788"
    ],
    [
      8,
      12,
      "312/697"
    ],
    [
      9,
      1,
      "9737/55760"
    ],
    [
      9,
      3,
      "8411/27880"
    ],
    [
      9,
      13,
      "23693/55760"
    ],
    [
      10,
      0,
      "2445/5576"
    ],
    [
      10,
      4,
      "477/5576"
    ],
    [
      10,
      10,
      "617/697"
    ],
    [
      10,
      12,
      "1647/2788"
    ],
    [
      11,
      1,
      "591/2788"
    ],
    [
      11,
      3,
      "93/205"
    ],
    [
      11,
      5,
      "189/410"
    ],
    [
      11,
      9,
      "465/697"
    ],
    [
      11,
      13,
      "575/2788"
    ],
    [
      12,
      2,
      "1299/1394"
    ],
    [
      12,
      4,
      "38467/55760"
    ],
    [
      12,
      6,
      "1399/5576"
    ],
    [
      12,
      10,
      "7103/55760"
    ],
    [
      13,
      3,
      "10781/27880"
    ],
    [
      13,
      9,
      "5973/6970"
    ],
    [
      13,
      11,
      "21087/27880"
    ]
  ],
  "dual": [
    [
      [
        0,
        1,
        0
      ],
      2,
      "6/17"
    ],
    [
      [
        0,
        1,
        1
      ],
      2,
      "15/68"
    ],
    [
      [
        0,
        1,
        2
      ],
      2,
      "7/68"
    ],
    [
      [
        0,
        1,
        3
      ],
      2,
      "1/34"
    ],
    [
      [
        0,
        1,
        10
      ],
      2,
      "1/34"
    ],
    [
      [
        0,
        1,
        11
      ],
      2,
      "7/68"
    ],
    [
      [
        0,
        1,
        12
      ],
      2,
      "15/68"
    ],
    [
      [
        0,
        1,
        13
      ],
      2,
      "6/17"
    ],
    [
      [
        1,
        -3,
        -30
      ],
      2,
      "1/68"
    ],
    [
      [
        1,
        -3,
        4
      ],
      2,
      "1/68"
    ],
    [
      [
        1,
        -1,
        -8
      ],
      2,
      "3/17"
    ],
    [
      [
        1,
        -1,
        -6
      ],
      2,
      "5/17"
    ],
    [
      [
        1,
        -1,
        -4
      ],
      2,
      "29/68"
    ],
    [
      [
        1,
        -1,
        -2
      ],
      2,
      "37/68"
    ],
    [
      [
        1,
        -1,
        0
      ],
      2,
      "10/17"
    ],
    [
      [
        1,
        -1,
        2
      ],
      2,
      "37/68"
    ],
    [
      [
        1,
        -1,
        4
      ],
      2,
      "29/68"
    ],
    [
      [
        1,
        -1,
        6
      ],
      2,
      "5/17"
    ],
    [
      [
        1,
        -1,
        8
      ],
      2,
      "3/17"
    ],
    [
      [
        1,
        0,
        0
      ],
      2,
      "6/17"
    ],
    [
      [
        1,
        0,
        1
      ],
      2,
      "15/68"
    ],
    [
      [
        1,
        0,
        2
      ],
      2,
      "7/68"
    ],
    [
      [
        1,
        0,
        3
      ],
      2,
      "1/34"
    ],
    [
      [
        1,
        0,
        10
      ],
      2,
      "1/34"
    ],
    [
      [
        1,
        0,
        11
      ],
      2,
      "7/68"
    ],
    [
      [
        1,
        0,
        12
      ],
      2,
      "15/68"
    ],
    [
      [
        1,
        0,
        13
      ],
      2,
      "6/17"
    ],
    [
      [
        1,
        1,
        4
      ],
      2,
      "7/34"
    ],
    [
      [
        1,
        1,
        6
      ],
      2,
      "6/17"
    ],
    [
      [
        1,
        1,
        8
      ],
      2,
      "8/17"
    ],
    [
      [
        1,
        1,
        10
      ],
      2,
      "41/68"
    ],
    [
      [
        1,
        1,
        12
      ],
      2,
      "23/34"
    ],
    [
      [
        1,
        1,
        14
      ],
      2,
      "23/34"
    ],
    [
      [
        1,
        1,
        16
      ],
      2,
      "41/68"
    ],
    [
      [
        1,
        1,
        18
      ],
      2,
      "8/17"
    ],
    [
      [
        1,
        1,
        20
      ],
      2,
      "6/17"
    ],
    [
      [
        1,
        1,
        22
      ],
      2,
      "7/34"
    ],
    [
      [
        3,
        -1,
        -4
      ],
      2,
      "1/68"
    ],
    [
      [
        3,
        -1,
        30
      ],
      2,
      "1/68"
    ]
  ]
}


==> anc/finite/lp/all-n14-e1.json <==
{
  "n": 14,
  "epsilon": 1,
  "mode": "all",
  "objective": "373/17",
  "primal": [
    [
      0,
      3,
      "257/414"
    ],
    [
      0,
      5,
      "2917/3519"
    ],
    [
      0,
      9,
      "2479/7038"
    ],
    [
      0,
      11,
      "41/207"
    ],
    [
      1,
      2,
      "31/2346"
    ],
    [
      1,
      6,
      "3329/7038"
    ],
    [
      1,
      8,
      "2389/3519"
    ],
    [
      1,
      10,
      "2938/3519"
    ],
    [
      2,
      1,
      "2807/7038"
    ],
    [
      2,
      3,
      "487/2346"
    ],
    [
      2,
      7,
      "55/3519"
    ],
    [
      2,
      9,
      "1063/2346"
    ],
    [
      2,
      11,
      "790/3519"
    ],
    [
      2,
      13,
      "1643/2346"
    ],
    [
      3,
      0,
      "2269/2346"
    ],
    [
      3,
      2,
      "2381/7038"
    ],
    [
      3,
      4,
      "76/153"
    ],
    [
      3,
      10,
      "743/7038"
    ],
    [
      3,
      12,
      "649/7038"
    ],
    [
      4,
      1,
      "2200/3519"
    ],
    [
      4,
      3,
      "503/1173"
    ],
    [
      4,
      13,
      "194/391"
    ],
    [
      5,
      12,
      "2683/3519"
    ],
    [
      6,
      1,
      "3743/7038"
    ],
    [
      6,
      11,
      "397/3519"
    ],
    [
      7,
      0,
      "245/3519"
    ],
    [
      7,
      12,
      "3277/7038"
    ],
    [
      8,
      1,
      "521/1173"
    ],
    [
      8,
      13,
      "122/1173"
    ],
    [
      9,
      0,
      "3583/7038"
    ],
    [
      9,
      2,
      "421/7038"
    ],
    [
      9,
      10,
      "2294/3519"
    ],
    [
      9,
      12,
      "104/153"
    ],
    [
      10,
      3,
      "205/306"
    ],
    [
      10,
      11,
      "2219/3519"
    ],
    [
      10,
      13,
      "547/782"
    ],
    [
      11,
      0,
      "94/207"
    ],
    [
      11,
      2,
      "1"
    ],
    [
      11,
      4,
      "113/207"
    ],
    [
      12,
      3,
      "57/782"
    ],
    [
      12,
      5,
      "247/1173"
    ],
    [
      12,
      7,
      "6211/7038"
    ],
    [
      12,
      11,
      "2935/3519"
    ],
    [
      13,
      2,
      "1381/2346"
    ],
    [
      13,
      4,
      "1471/3519"
    ],
    [
      13,
      8,
      "229/391"
    ],
    [
      13,
      10,
      "2869/7038"
    ]
  ],
  "dual": [
    [
      [
        0,
        1,
        0
      ],
      2,
      "6/17"
    ],
    [
      [
        0,
        1,
        1
      ],
      2,
      "15/68"
    ],
    [
      [
        0,
        1,
        2
      ],
      2,
      "7/68"
    ],
    [
      [
        0,
        1,
        3
      ],
      2,
      "1/34"
    ],
    [
      [
        0,
        1,
        10
      ],
      2,
      "1/34"
    ],
    [
      [
        0,
        1,
        11
      ],
      2,
      "7/68"
    ],
    [
      [
        0,
        1,
        12
      ],
      2,
      "15/68"
    ],
    [
      [
        0,
        1,
        13
      ],
      2,
      "6/17"
    ],
    [
      [
        1,
        -1,
        -9
      ],
      2,
      "7/34"
    ],
    [
      [
        1,
        -1,
        -7
      ],
      2,
      "6/17"
    ],
    [
      [
        1,
        -1,
        -5
      ],
      2,
      "8/17"
    ],
    [
      [
        1,
        -1,
        -3
      ],
      2,
      "41/68"
    ],
    [
      [
        1,
        -1,
        -1
      ],
      2,
      "23/34"
    ],
    [
      [
        1,
        -1,
        1
      ],
      2,
      "23/34"
    ],
    [
      [
        1,
        -1,
        3
      ],
      2,
      "41/68"
    ],
    [
      [
        1,
        -1,
        5
      ],
      2,
      "8/17"
    ],
    [
      [
        1,
        -1,
        7
      ],
      2,
      "6/17"
    ],
    [
      [
        1,
        -1,
        9
      ],
      2,
      "7/34"
    ],
    [
      [
        1,
        0,
        0
      ],
      2,
      "6/17"
    ],
    [
      [
        1,
        0,
        1
      ],
      2,
      "15/68"
    ],
    [
      [
        1,
        0,
        2
      ],
      2,
      "7/68"
    ],
    [
      [
        1,
        0,
        3
      ],
      2,
      "1/34"
    ],
    [
      [
        1,
        0,
        10
      ],
      2,
      "1/34"
    ],
    [
      [
        1,
        0,
        11
      ],
      2,
      "7/68"
    ],
    [
      [
        1,
        0,
        12
      ],
      2,
      "15/68"
    ],
    [
      [
        1,
        0,
        13
      ],
      2,
      "6/17"
    ],
    [
      [
        1,
        1,
        5
      ],
      2,
      "3/17"
    ],
    [
      [
        1,
        1,
        7
      ],
      2,
      "5/17"
    ],
    [
      [
        1,
        1,
        9
      ],
      2,
      "29/68"
    ],
    [
      [
        1,
        1,
        11
      ],
      2,
      "37/68"
    ],
    [
      [
        1,
        1,
        13
      ],
      2,
      "10/17"
    ],
    [
      [
        1,
        1,
        15
      ],
      2,
      "37/68"
    ],
    [
      [
        1,
        1,
        17
      ],
      2,
      "29/68"
    ],
    [
      [
        1,
        1,
        19
      ],
      2,
      "5/17"
    ],
    [
      [
        1,
        1,
        21
      ],
      2,
      "3/17"
    ],
    [
      [
        1,
        3,
        9
      ],
      2,
      "1/68"
    ],
    [
      [
        1,
        3,
        43
      ],
      2,
      "1/68"
    ],
    [
      [
        3,
        1,
        9
      ],
      2,
      "1/68"
    ],
    [
      [
        3,
        1,
        43
      ],
      2,
      "1/68"
    ]
  ]
}


==> anc/finite/lp/four-n02-e0.json <==
{
  "n": 2,
  "epsilon": 0,
  "mode": "four",
  "objective": "2",
  "primal": [
    [
      1,
      1,
      "2"
    ]
  ],
  "dual": [
    [
      [
        "difference",
        0
      ],
      2,
      "1"
    ]
  ]
}


==> anc/finite/lp/four-n02-e1.json <==
{
  "n": 2,
  "epsilon": 1,
  "mode": "four",
  "objective": "2",
  "primal": [
    [
      1,
      0,
      "2"
    ]
  ],
  "dual": [
    [
      [
        "sum",
        1
      ],
      2,
      "1"
    ]
  ]
}


==> anc/finite/lp/four-n03-e0.json <==
{
  "n": 3,
  "epsilon": 0,
  "mode": "four",
  "objective": "4",
  "primal": [
    [
      0,
      0,
      "1"
    ],
    [
      0,
      2,
      "1"
    ],
    [
      2,
      0,
      "1"
    ],
    [
      2,
      2,
      "1"
    ]
  ],
  "dual": [
    [
      [
        "difference",
        0
      ],
      2,
      "1"
    ],
    [
      [
        "sum",
        2
      ],
      2,
      "1"
    ]
  ]
}


==> anc/finite/lp/four-n03-e1.json <==
{
  "n": 3,
  "epsilon": 1,
  "mode": "four",
  "objective": "4",
  "primal": [
    [
      0,
      1,
      "1"
    ],
    [
      1,
      0,
      "1"
    ],
    [
      1,
      2,
      "1"
    ],
    [
      2,
      1,
      "1"
    ]
  ],
  "dual": [
    [
      [
        "sum",
        1
      ],
      2,
      "1"
    ],
    [
      [
        "sum",
        3
      ],
      2,
      "1"
    ]
  ]
}


==> anc/finite/lp/four-n04-e0.json <==
{
  "n": 4,
  "epsilon": 0,
  "mode": "four",
  "objective": "6",
  "primal": [
    [
      0,
      0,
      "1"
    ],
    [
      0,
      2,
      "1"
    ],
    [
      1,
      3,
      "1"
    ],
    [
      2,
      0,
      "1"
    ],
    [
      3,
      1,
      "1"
    ],
    [
      3,
      3,
      "1"
    ]
  ],
  "dual": [
    [
      [
        "difference",
        0
      ],
      2,
      "1"
    ],
    [
      [
        "sum",
        2
      ],
      2,
      "1"
    ],
    [
      [
        "sum",
        4
      ],
      2,
      "1"
    ]
  ]
}


==> anc/finite/lp/four-n04-e1.json <==
{
  "n": 4,
  "epsilon": 1,
  "mode": "four",
  "objective": "6",
  "primal": [
    [
      0,
      1,
      "1"
    ],
    [
      0,
      3,
      "1"
    ],
    [
      1,
      0,
      "1"
    ],
    [
      2,
      3,
      "1"
    ],
    [
      3,
      0,
      "1"
    ],
    [
      3,
      2,
      "1"
    ]
  ],
  "dual": [
    [
      [
        "difference",
        -1
      ],
      2,
      "1"
    ],
    [
      [
        "difference",
        1
      ],
      2,
      "1"
    ],
    [
      [
        "sum",
        3
      ],
      2,
      "1"
    ]
  ]
}


==> anc/finite/lp/four-n05-e0.json <==
{
  "n": 5,
  "epsilon": 0,
  "mode": "four",
  "objective": "36/5",
  "primal": [
    [
      0,
      0,
      "2/5"
    ],
    [
      0,
      2,
      "6/5"
    ],
    [
      0,
      4,
      "2/5"
    ],
    [
      2,
      0,
      "4/5"
    ],
    [
      2,
      4,
      "4/5"
    ],
    [
      3,
      1,
      "4/5"
    ],
    [
      3,
      3,
      "4/5"
    ],
    [
      4,
      0,
      "4/5"
    ],
    [
      4,
      2,
      "2/5"
    ],
    [
      4,
      4,
      "4/5"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "1/5"
    ],
    [
      [
        "column",
        4
      ],
      2,
      "1/5"
    ],
    [
      [
        "difference",
        -2
      ],
      2,
      "2/5"
    ],
    [
      [
        "difference",
        0
      ],
      2,
      "3/5"
    ],
    [
      [
        "difference",
        2
      ],
      2,
      "2/5"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "1/5"
    ],
    [
      [
        "row",
        4
      ],
      2,
      "1/5"
    ],
    [
      [
        "sum",
        2
      ],
      2,
      "2/5"
    ],
    [
      [
        "sum",
        4
      ],
      2,
      "3/5"
    ],
    [
      [
        "sum",
        6
      ],
      2,
      "2/5"
    ]
  ]
}


==> anc/finite/lp/four-n05-e1.json <==
{
  "n": 5,
  "epsilon": 1,
  "mode": "four",
  "objective": "8",
  "primal": [
    [
      0,
      1,
      "2"
    ],
    [
      1,
      4,
      "2"
    ],
    [
      3,
      0,
      "2"
    ],
    [
      4,
      3,
      "2"
    ]
  ],
  "dual": [
    [
      [
        "difference",
        -3
      ],
      2,
      "1"
    ],
    [
      [
        "difference",
        -1
      ],
      2,
      "1"
    ],
    [
      [
        "difference",
        1
      ],
      2,
      "1"
    ],
    [
      [
        "difference",
        3
      ],
      2,
      "1"
    ]
  ]
}


==> anc/finite/lp/four-n06-e0.json <==
{
  "n": 6,
  "epsilon": 0,
  "mode": "four",
  "objective": "9",
  "primal": [
    [
      0,
      0,
      "1/2"
    ],
    [
      0,
      2,
      "1/2"
    ],
    [
      0,
      4,
      "1"
    ],
    [
      1,
      3,
      "1"
    ],
    [
      1,
      5,
      "1"
    ],
    [
      2,
      0,
      "3/2"
    ],
    [
      3,
      5,
      "1/2"
    ],
    [
      4,
      4,
      "1"
    ],
    [
      5,
      1,
      "1"
    ],
    [
      5,
      3,
      "1/2"
    ],
    [
      5,
      5,
      "1/2"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "1/4"
    ],
    [
      [
        "column",
        5
      ],
      2,
      "1/4"
    ],
    [
      [
        "difference",
        -2
      ],
      2,
      "1/4"
    ],
    [
      [
        "difference",
        0
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        2
      ],
      2,
      "1/4"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "1/4"
    ],
    [
      [
        "row",
        5
      ],
      2,
      "1/4"
    ],
    [
      [
        "sum",
        2
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        4
      ],
      2,
      "3/4"
    ],
    [
      [
        "sum",
        6
      ],
      2,
      "3/4"
    ],
    [
      [
        "sum",
        8
      ],
      2,
      "1/2"
    ]
  ]
}


==> anc/finite/lp/four-n06-e1.json <==
{
  "n": 6,
  "epsilon": 1,
  "mode": "four",
  "objective": "9",
  "primal": [
    [
      0,
      1,
      "1"
    ],
    [
      0,
      3,
      "1/2"
    ],
    [
      0,
      5,
      "1/2"
    ],
    [
      1,
      4,
      "1"
    ],
    [
      2,
      5,
      "1/2"
    ],
    [
      3,
      0,
      "3/2"
    ],
    [
      4,
      3,
      "1"
    ],
    [
      4,
      5,
      "1"
    ],
    [
      5,
      0,
      "1/2"
    ],
    [
      5,
      2,
      "1/2"
    ],
    [
      5,
      4,
      "1"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "1/4"
    ],
    [
      [
        "column",
        5
      ],
      2,
      "1/4"
    ],
    [
      [
        "difference",
        -3
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        -1
      ],
      2,
      "3/4"
    ],
    [
      [
        "difference",
        1
      ],
      2,
      "3/4"
    ],
    [
      [
        "difference",
        3
      ],
      2,
      "1/2"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "1/4"
    ],
    [
      [
        "row",
        5
      ],
      2,
      "1/4"
    ],
    [
      [
        "sum",
        3
      ],
      2,
      "1/4"
    ],
    [
      [
        "sum",
        5
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        7
      ],
      2,
      "1/4"
    ]
  ]
}


==> anc/finite/lp/four-n07-e0.json <==
{
  "n": 7,
  "epsilon": 0,
  "mode": "four",
  "objective": "32/3",
  "primal": [
    [
      0,
      0,
      "7/12"
    ],
    [
      0,
      2,
      "7/6"
    ],
    [
      0,
      6,
      "1/4"
    ],
    [
      1,
      1,
      "5/6"
    ],
    [
      1,
      3,
      "5/6"
    ],
    [
      1,
      5,
      "1/3"
    ],
    [
      2,
      6,
      "5/3"
    ],
    [
      3,
      1,
      "1/6"
    ],
    [
      4,
      0,
      "1"
    ],
    [
      5,
      1,
      "1"
    ],
    [
      5,
      3,
      "1/3"
    ],
    [
      5,
      5,
      "1/2"
    ],
    [
      6,
      0,
      "5/12"
    ],
    [
      6,
      4,
      "3/2"
    ],
    [
      6,
      6,
      "1/12"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "1/6"
    ],
    [
      [
        "column",
        6
      ],
      2,
      "1/6"
    ],
    [
      [
        "difference",
        -4
      ],
      2,
      "1/3"
    ],
    [
      [
        "difference",
        -2
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        0
      ],
      2,
      "2/3"
    ],
    [
      [
        "difference",
        2
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        4
      ],
      2,
      "1/3"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "1/6"
    ],
    [
      [
        "row",
        6
      ],
      2,
      "1/6"
    ],
    [
      [
        "sum",
        2
      ],
      2,
      "1/3"
    ],
    [
      [
        "sum",
        4
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        6
      ],
      2,
      "2/3"
    ],
    [
      [
        "sum",
        8
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        10
      ],
      2,
      "1/3"
    ]
  ]
}


==> anc/finite/lp/four-n07-e1.json <==
{
  "n": 7,
  "epsilon": 1,
  "mode": "four",
  "objective": "32/3",
  "primal": [
    [
      0,
      1,
      "16/45"
    ],
    [
      0,
      3,
      "8/15"
    ],
    [
      0,
      5,
      "10/9"
    ],
    [
      1,
      0,
      "16/15"
    ],
    [
      1,
      2,
      "14/15"
    ],
    [
      3,
      0,
      "8/15"
    ],
    [
      3,
      6,
      "22/15"
    ],
    [
      4,
      1,
      "22/45"
    ],
    [
      4,
      5,
      "8/45"
    ],
    [
      5,
      0,
      "2/5"
    ],
    [
      5,
      2,
      "38/45"
    ],
    [
      5,
      4,
      "2/9"
    ],
    [
      5,
      6,
      "8/15"
    ],
    [
      6,
      1,
      "52/45"
    ],
    [
      6,
      3,
      "2/15"
    ],
    [
      6,
      5,
      "32/45"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "1/3"
    ],
    [
      [
        "column",
        6
      ],
      2,
      "1/3"
    ],
    [
      [
        "difference",
        -3
      ],
      2,
      "1/3"
    ],
    [
      [
        "difference",
        -1
      ],
      2,
      "2/3"
    ],
    [
      [
        "difference",
        1
      ],
      2,
      "2/3"
    ],
    [
      [
        "difference",
        3
      ],
      2,
      "1/3"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "1/3"
    ],
    [
      [
        "row",
        6
      ],
      2,
      "1/3"
    ],
    [
      [
        "sum",
        3
      ],
      2,
      "1/3"
    ],
    [
      [
        "sum",
        5
      ],
      2,
      "2/3"
    ],
    [
      [
        "sum",
        7
      ],
      2,
      "2/3"
    ],
    [
      [
        "sum",
        9
      ],
      2,
      "1/3"
    ]
  ]
}


==> anc/finite/lp/four-n08-e0.json <==
{
  "n": 8,
  "epsilon": 0,
  "mode": "four",
  "objective": "37/3",
  "primal": [
    [
      0,
      0,
      "1/12"
    ],
    [
      0,
      2,
      "5/4"
    ],
    [
      0,
      4,
      "1/6"
    ],
    [
      0,
      6,
      "1/2"
    ],
    [
      1,
      3,
      "2/3"
    ],
    [
      1,
      5,
      "2/3"
    ],
    [
      1,
      7,
      "2/3"
    ],
    [
      2,
      0,
      "3/4"
    ],
    [
      2,
      6,
      "1/6"
    ],
    [
      3,
      7,
      "1"
    ],
    [
      4,
      0,
      "7/6"
    ],
    [
      5,
      1,
      "5/6"
    ],
    [
      5,
      5,
      "1/3"
    ],
    [
      5,
      7,
      "1/12"
    ],
    [
      6,
      4,
      "2/3"
    ],
    [
      6,
      6,
      "4/3"
    ],
    [
      7,
      1,
      "7/6"
    ],
    [
      7,
      5,
      "7/12"
    ],
    [
      7,
      7,
      "1/4"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "1/4"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "1/12"
    ],
    [
      [
        "column",
        6
      ],
      2,
      "1/12"
    ],
    [
      [
        "column",
        7
      ],
      2,
      "1/4"
    ],
    [
      [
        "difference",
        -4
      ],
      2,
      "1/4"
    ],
    [
      [
        "difference",
        -2
      ],
      2,
      "5/12"
    ],
    [
      [
        "difference",
        0
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        2
      ],
      2,
      "5/12"
    ],
    [
      [
        "difference",
        4
      ],
      2,
      "1/4"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "1/4"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "1/12"
    ],
    [
      [
        "row",
        6
      ],
      2,
      "1/12"
    ],
    [
      [
        "row",
        7
      ],
      2,
      "1/4"
    ],
    [
      [
        "sum",
        2
      ],
      2,
      "1/3"
    ],
    [
      [
        "sum",
        4
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        6
      ],
      2,
      "2/3"
    ],
    [
      [
        "sum",
        8
      ],
      2,
      "2/3"
    ],
    [
      [
        "sum",
        10
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        12
      ],
      2,
      "1/3"
    ]
  ]
}


==> anc/finite/lp/four-n08-e1.json <==
{
  "n": 8,
  "epsilon": 1,
  "mode": "four",
  "objective": "37/3",
  "primal": [
    [
      0,
      1,
      "7/10"
    ],
    [
      0,
      3,
      "16/15"
    ],
    [
      0,
      7,
      "7/30"
    ],
    [
      1,
      0,
      "7/15"
    ],
    [
      1,
      2,
      "17/20"
    ],
    [
      1,
      6,
      "41/60"
    ],
    [
      2,
      5,
      "1/3"
    ],
    [
      2,
      7,
      "79/60"
    ],
    [
      3,
      0,
      "1/12"
    ],
    [
      3,
      6,
      "3/5"
    ],
    [
      4,
      1,
      "13/20"
    ],
    [
      5,
      0,
      "27/20"
    ],
    [
      6,
      1,
      "13/20"
    ],
    [
      6,
      3,
      "1/12"
    ],
    [
      6,
      5,
      "49/60"
    ],
    [
      6,
      7,
      "9/20"
    ],
    [
      7,
      0,
      "1/10"
    ],
    [
      7,
      4,
      "71/60"
    ],
    [
      7,
      6,
      "43/60"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "1/4"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "1/12"
    ],
    [
      [
        "column",
        6
      ],
      2,
      "1/12"
    ],
    [
      [
        "column",
        7
      ],
      2,
      "1/4"
    ],
    [
      [
        "difference",
        -5
      ],
      2,
      "1/3"
    ],
    [
      [
        "difference",
        -3
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        -1
      ],
      2,
      "2/3"
    ],
    [
      [
        "difference",
        1
      ],
      2,
      "2/3"
    ],
    [
      [
        "difference",
        3
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        5
      ],
      2,
      "1/3"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "1/4"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "1/12"
    ],
    [
      [
        "row",
        6
      ],
      2,
      "1/12"
    ],
    [
      [
        "row",
        7
      ],
      2,
      "1/4"
    ],
    [
      [
        "sum",
        3
      ],
      2,
      "1/4"
    ],
    [
      [
        "sum",
        5
      ],
      2,
      "5/12"
    ],
    [
      [
        "sum",
        7
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        9
      ],
      2,
      "5/12"
    ],
    [
      [
        "sum",
        11
      ],
      2,
      "1/4"
    ]
  ]
}


==> anc/finite/lp/four-n09-e0.json <==
{
  "n": 9,
  "epsilon": 0,
  "mode": "four",
  "objective": "212/15",
  "primal": [
    [
      0,
      0,
      "2/15"
    ],
    [
      0,
      2,
      "4/5"
    ],
    [
      0,
      4,
      "2/15"
    ],
    [
      0,
      6,
      "14/15"
    ],
    [
      1,
      1,
      "4/5"
    ],
    [
      1,
      3,
      "2/15"
    ],
    [
      1,
      7,
      "16/15"
    ],
    [
      2,
      0,
      "2/5"
    ],
    [
      2,
      2,
      "4/15"
    ],
    [
      2,
      6,
      "4/5"
    ],
    [
      3,
      1,
      "6/5"
    ],
    [
      4,
      0,
      "4/15"
    ],
    [
      4,
      8,
      "16/15"
    ],
    [
      5,
      7,
      "2/15"
    ],
    [
      6,
      0,
      "16/15"
    ],
    [
      6,
      8,
      "14/15"
    ],
    [
      7,
      3,
      "16/15"
    ],
    [
      7,
      5,
      "2/15"
    ],
    [
      7,
      7,
      "4/5"
    ],
    [
      8,
      0,
      "2/15"
    ],
    [
      8,
      2,
      "14/15"
    ],
    [
      8,
      4,
      "2/3"
    ],
    [
      8,
      6,
      "4/15"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "1/5"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "1/15"
    ],
    [
      [
        "column",
        7
      ],
      2,
      "1/15"
    ],
    [
      [
        "column",
        8
      ],
      2,
      "1/5"
    ],
    [
      [
        "difference",
        -6
      ],
      2,
      "4/15"
    ],
    [
      [
        "difference",
        -4
      ],
      2,
      "2/5"
    ],
    [
      [
        "difference",
        -2
      ],
      2,
      "8/15"
    ],
    [
      [
        "difference",
        0
      ],
      2,
      "3/5"
    ],
    [
      [
        "difference",
        2
      ],
      2,
      "8/15"
    ],
    [
      [
        "difference",
        4
      ],
      2,
      "2/5"
    ],
    [
      [
        "difference",
        6
      ],
      2,
      "4/15"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "1/5"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "1/15"
    ],
    [
      [
        "row",
        7
      ],
      2,
      "1/15"
    ],
    [
      [
        "row",
        8
      ],
      2,
      "1/5"
    ],
    [
      [
        "sum",
        2
      ],
      2,
      "4/15"
    ],
    [
      [
        "sum",
        4
      ],
      2,
      "2/5"
    ],
    [
      [
        "sum",
        6
      ],
      2,
      "8/15"
    ],
    [
      [
        "sum",
        8
      ],
      2,
      "3/5"
    ],
    [
      [
        "sum",
        10
      ],
      2,
      "8/15"
    ],
    [
      [
        "sum",
        12
      ],
      2,
      "2/5"
    ],
    [
      [
        "sum",
        14
      ],
      2,
      "4/15"
    ]
  ]
}


==> anc/finite/lp/four-n09-e1.json <==
{
  "n": 9,
  "epsilon": 1,
  "mode": "four",
  "objective": "96/7",
  "primal": [
    [
      0,
      1,
      "11/21"
    ],
    [
      0,
      5,
      "32/63"
    ],
    [
      0,
      7,
      "61/63"
    ],
    [
      1,
      0,
      "5/7"
    ],
    [
      1,
      2,
      "41/63"
    ],
    [
      1,
      6,
      "40/63"
    ],
    [
      2,
      1,
      "17/21"
    ],
    [
      2,
      3,
      "52/63"
    ],
    [
      2,
      5,
      "19/63"
    ],
    [
      3,
      0,
      "34/63"
    ],
    [
      3,
      8,
      "6/7"
    ],
    [
      4,
      7,
      "5/9"
    ],
    [
      5,
      0,
      "2/3"
    ],
    [
      5,
      2,
      "1/63"
    ],
    [
      5,
      8,
      "8/7"
    ],
    [
      7,
      0,
      "5/63"
    ],
    [
      7,
      2,
      "4/3"
    ],
    [
      7,
      4,
      "37/63"
    ],
    [
      8,
      1,
      "2/3"
    ],
    [
      8,
      5,
      "6/7"
    ],
    [
      8,
      7,
      "10/21"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "2/7"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "1/7"
    ],
    [
      [
        "column",
        7
      ],
      2,
      "1/7"
    ],
    [
      [
        "column",
        8
      ],
      2,
      "2/7"
    ],
    [
      [
        "difference",
        -5
      ],
      2,
      "2/7"
    ],
    [
      [
        "difference",
        -3
      ],
      2,
      "3/7"
    ],
    [
      [
        "difference",
        -1
      ],
      2,
      "4/7"
    ],
    [
      [
        "difference",
        1
      ],
      2,
      "4/7"
    ],
    [
      [
        "difference",
        3
      ],
      2,
      "3/7"
    ],
    [
      [
        "difference",
        5
      ],
      2,
      "2/7"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "2/7"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "1/7"
    ],
    [
      [
        "row",
        7
      ],
      2,
      "1/7"
    ],
    [
      [
        "row",
        8
      ],
      2,
      "2/7"
    ],
    [
      [
        "sum",
        3
      ],
      2,
      "2/7"
    ],
    [
      [
        "sum",
        5
      ],
      2,
      "3/7"
    ],
    [
      [
        "sum",
        7
      ],
      2,
      "4/7"
    ],
    [
      [
        "sum",
        9
      ],
      2,
      "4/7"
    ],
    [
      [
        "sum",
        11
      ],
      2,
      "3/7"
    ],
    [
      [
        "sum",
        13
      ],
      2,
      "2/7"
    ]
  ]
}


==> anc/finite/lp/four-n10-e0.json <==
{
  "n": 10,
  "epsilon": 0,
  "mode": "four",
  "objective": "140/9",
  "primal": [
    [
      0,
      2,
      "4/9"
    ],
    [
      0,
      6,
      "2/3"
    ],
    [
      0,
      8,
      "8/9"
    ],
    [
      1,
      1,
      "4/9"
    ],
    [
      1,
      5,
      "4/9"
    ],
    [
      1,
      7,
      "10/9"
    ],
    [
      2,
      0,
      "8/9"
    ],
    [
      2,
      2,
      "8/9"
    ],
    [
      2,
      8,
      "2/9"
    ],
    [
      3,
      7,
      "4/9"
    ],
    [
      4,
      0,
      "10/9"
    ],
    [
      4,
      8,
      "2/3"
    ],
    [
      5,
      1,
      "8/9"
    ],
    [
      5,
      9,
      "4/9"
    ],
    [
      7,
      7,
      "4/9"
    ],
    [
      7,
      9,
      "14/9"
    ],
    [
      8,
      2,
      "2/3"
    ],
    [
      8,
      6,
      "10/9"
    ],
    [
      8,
      8,
      "2/9"
    ],
    [
      9,
      1,
      "2/3"
    ],
    [
      9,
      3,
      "4/3"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "1/3"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "1/6"
    ],
    [
      [
        "column",
        2
      ],
      2,
      "1/18"
    ],
    [
      [
        "column",
        7
      ],
      2,
      "1/18"
    ],
    [
      [
        "column",
        8
      ],
      2,
      "1/6"
    ],
    [
      [
        "column",
        9
      ],
      2,
      "1/3"
    ],
    [
      [
        "difference",
        -6
      ],
      2,
      "5/18"
    ],
    [
      [
        "difference",
        -4
      ],
      2,
      "4/9"
    ],
    [
      [
        "difference",
        -2
      ],
      2,
      "11/18"
    ],
    [
      [
        "difference",
        0
      ],
      2,
      "2/3"
    ],
    [
      [
        "difference",
        2
      ],
      2,
      "11/18"
    ],
    [
      [
        "difference",
        4
      ],
      2,
      "4/9"
    ],
    [
      [
        "difference",
        6
      ],
      2,
      "5/18"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "1/3"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "1/6"
    ],
    [
      [
        "row",
        2
      ],
      2,
      "1/18"
    ],
    [
      [
        "row",
        7
      ],
      2,
      "1/18"
    ],
    [
      [
        "row",
        8
      ],
      2,
      "1/6"
    ],
    [
      [
        "row",
        9
      ],
      2,
      "1/3"
    ],
    [
      [
        "sum",
        4
      ],
      2,
      "2/9"
    ],
    [
      [
        "sum",
        6
      ],
      2,
      "7/18"
    ],
    [
      [
        "sum",
        8
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        10
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        12
      ],
      2,
      "7/18"
    ],
    [
      [
        "sum",
        14
      ],
      2,
      "2/9"
    ]
  ]
}


==> anc/finite/lp/four-n10-e1.json <==
{
  "n": 10,
  "epsilon": 1,
  "mode": "four",
  "objective": "140/9",
  "primal": [
    [
      0,
      3,
      "2/3"
    ],
    [
      0,
      5,
      "4/9"
    ],
    [
      0,
      7,
      "8/9"
    ],
    [
      1,
      0,
      "22/27"
    ],
    [
      1,
      6,
      "10/9"
    ],
    [
      1,
      8,
      "2/27"
    ],
    [
      2,
      1,
      "10/27"
    ],
    [
      2,
      3,
      "8/27"
    ],
    [
      2,
      7,
      "4/9"
    ],
    [
      2,
      9,
      "8/9"
    ],
    [
      3,
      0,
      "26/27"
    ],
    [
      4,
      1,
      "28/27"
    ],
    [
      5,
      0,
      "2/9"
    ],
    [
      5,
      8,
      "26/27"
    ],
    [
      6,
      9,
      "10/27"
    ],
    [
      7,
      2,
      "8/9"
    ],
    [
      7,
      6,
      "4/27"
    ],
    [
      7,
      8,
      "26/27"
    ],
    [
      8,
      1,
      "16/27"
    ],
    [
      8,
      7,
      "2/3"
    ],
    [
      8,
      9,
      "20/27"
    ],
    [
      9,
      2,
      "10/9"
    ],
    [
      9,
      4,
      "8/9"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "1/3"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "1/6"
    ],
    [
      [
        "column",
        2
      ],
      2,
      "1/18"
    ],
    [
      [
        "column",
        7
      ],
      2,
      "1/18"
    ],
    [
      [
        "column",
        8
      ],
      2,
      "1/6"
    ],
    [
      [
        "column",
        9
      ],
      2,
      "1/3"
    ],
    [
      [
        "difference",
        -5
      ],
      2,
      "2/9"
    ],
    [
      [
        "difference",
        -3
      ],
      2,
      "7/18"
    ],
    [
      [
        "difference",
        -1
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        1
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        3
      ],
      2,
      "7/18"
    ],
    [
      [
        "difference",
        5
      ],
      2,
      "2/9"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "1/3"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "1/6"
    ],
    [
      [
        "row",
        2
      ],
      2,
      "1/18"
    ],
    [
      [
        "row",
        7
      ],
      2,
      "1/18"
    ],
    [
      [
        "row",
        8
      ],
      2,
      "1/6"
    ],
    [
      [
        "row",
        9
      ],
      2,
      "1/3"
    ],
    [
      [
        "sum",
        3
      ],
      2,
      "5/18"
    ],
    [
      [
        "sum",
        5
      ],
      2,
      "4/9"
    ],
    [
      [
        "sum",
        7
      ],
      2,
      "11/18"
    ],
    [
      [
        "sum",
        9
      ],
      2,
      "2/3"
    ],
    [
      [
        "sum",
        11
      ],
      2,
      "11/18"
    ],
    [
      [
        "sum",
        13
      ],
      2,
      "4/9"
    ],
    [
      [
        "sum",
        15
      ],
      2,
      "5/18"
    ]
  ]
}


==> anc/finite/lp/four-n11-e0.json <==
{
  "n": 11,
  "epsilon": 0,
  "mode": "four",
  "objective": "428/25",
  "primal": [
    [
      0,
      2,
      "4/75"
    ],
    [
      0,
      4,
      "8/25"
    ],
    [
      0,
      6,
      "18/25"
    ],
    [
      0,
      8,
      "68/75"
    ],
    [
      1,
      1,
      "52/75"
    ],
    [
      1,
      3,
      "2/15"
    ],
    [
      1,
      5,
      "32/75"
    ],
    [
      1,
      9,
      "56/75"
    ],
    [
      2,
      0,
      "14/25"
    ],
    [
      2,
      2,
      "26/75"
    ],
    [
      2,
      8,
      "82/75"
    ],
    [
      3,
      3,
      "2/5"
    ],
    [
      4,
      0,
      "6/5"
    ],
    [
      4,
      10,
      "14/75"
    ],
    [
      5,
      1,
      "6/25"
    ],
    [
      5,
      9,
      "94/75"
    ],
    [
      6,
      0,
      "16/75"
    ],
    [
      7,
      1,
      "16/15"
    ],
    [
      7,
      7,
      "14/25"
    ],
    [
      8,
      0,
      "2/75"
    ],
    [
      8,
      2,
      "4/25"
    ],
    [
      8,
      10,
      "136/75"
    ],
    [
      9,
      3,
      "14/25"
    ],
    [
      9,
      7,
      "36/25"
    ],
    [
      10,
      2,
      "36/25"
    ],
    [
      10,
      6,
      "14/25"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "9/25"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "1/5"
    ],
    [
      [
        "column",
        2
      ],
      2,
      "2/25"
    ],
    [
      [
        "column",
        8
      ],
      2,
      "2/25"
    ],
    [
      [
        "column",
        9
      ],
      2,
      "1/5"
    ],
    [
      [
        "column",
        10
      ],
      2,
      "9/25"
    ],
    [
      [
        "difference",
        -6
      ],
      2,
      "6/25"
    ],
    [
      [
        "difference",
        -4
      ],
      2,
      "2/5"
    ],
    [
      [
        "difference",
        -2
      ],
      2,
      "14/25"
    ],
    [
      [
        "difference",
        0
      ],
      2,
      "3/5"
    ],
    [
      [
        "difference",
        2
      ],
      2,
      "14/25"
    ],
    [
      [
        "difference",
        4
      ],
      2,
      "2/5"
    ],
    [
      [
        "difference",
        6
      ],
      2,
      "6/25"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "9/25"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "1/5"
    ],
    [
      [
        "row",
        2
      ],
      2,
      "2/25"
    ],
    [
      [
        "row",
        8
      ],
      2,
      "2/25"
    ],
    [
      [
        "row",
        9
      ],
      2,
      "1/5"
    ],
    [
      [
        "row",
        10
      ],
      2,
      "9/25"
    ],
    [
      [
        "sum",
        4
      ],
      2,
      "6/25"
    ],
    [
      [
        "sum",
        6
      ],
      2,
      "2/5"
    ],
    [
      [
        "sum",
        8
      ],
      2,
      "14/25"
    ],
    [
      [
        "sum",
        10
      ],
      2,
      "3/5"
    ],
    [
      [
        "sum",
        12
      ],
      2,
      "14/25"
    ],
    [
      [
        "sum",
        14
      ],
      2,
      "2/5"
    ],
    [
      [
        "sum",
        16
      ],
      2,
      "6/25"
    ]
  ]
}


==> anc/finite/lp/four-n11-e1.json <==
{
  "n": 11,
  "epsilon": 1,
  "mode": "four",
  "objective": "17",
  "primal": [
    [
      0,
      1,
      "2/11"
    ],
    [
      0,
      3,
      "15/11"
    ],
    [
      0,
      7,
      "5/11"
    ],
    [
      1,
      0,
      "5/11"
    ],
    [
      1,
      2,
      "7/11"
    ],
    [
      1,
      8,
      "1/11"
    ],
    [
      1,
      10,
      "9/11"
    ],
    [
      2,
      7,
      "15/11"
    ],
    [
      2,
      9,
      "7/11"
    ],
    [
      3,
      2,
      "6/11"
    ],
    [
      3,
      8,
      "1/11"
    ],
    [
      3,
      10,
      "9/11"
    ],
    [
      4,
      1,
      "16/11"
    ],
    [
      4,
      9,
      "6/11"
    ],
    [
      5,
      8,
      "7/11"
    ],
    [
      7,
      0,
      "17/11"
    ],
    [
      7,
      2,
      "4/11"
    ],
    [
      8,
      1,
      "2/11"
    ],
    [
      8,
      9,
      "9/11"
    ],
    [
      9,
      2,
      "3/11"
    ],
    [
      9,
      6,
      "4/11"
    ],
    [
      9,
      8,
      "1"
    ],
    [
      9,
      10,
      "4/11"
    ],
    [
      10,
      1,
      "2/11"
    ],
    [
      10,
      5,
      "18/11"
    ],
    [
      10,
      7,
      "2/11"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "1/4"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "1/8"
    ],
    [
      [
        "column",
        9
      ],
      2,
      "1/8"
    ],
    [
      [
        "column",
        10
      ],
      2,
      "1/4"
    ],
    [
      [
        "difference",
        -7
      ],
      2,
      "1/4"
    ],
    [
      [
        "difference",
        -5
      ],
      2,
      "3/8"
    ],
    [
      [
        "difference",
        -3
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        -1
      ],
      2,
      "5/8"
    ],
    [
      [
        "difference",
        1
      ],
      2,
      "5/8"
    ],
    [
      [
        "difference",
        3
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        5
      ],
      2,
      "3/8"
    ],
    [
      [
        "difference",
        7
      ],
      2,
      "1/4"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "1/4"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "1/8"
    ],
    [
      [
        "row",
        9
      ],
      2,
      "1/8"
    ],
    [
      [
        "row",
        10
      ],
      2,
      "1/4"
    ],
    [
      [
        "sum",
        3
      ],
      2,
      "1/4"
    ],
    [
      [
        "sum",
        5
      ],
      2,
      "3/8"
    ],
    [
      [
        "sum",
        7
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        9
      ],
      2,
      "5/8"
    ],
    [
      [
        "sum",
        11
      ],
      2,
      "5/8"
    ],
    [
      [
        "sum",
        13
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        15
      ],
      2,
      "3/8"
    ],
    [
      [
        "sum",
        17
      ],
      2,
      "1/4"
    ]
  ]
}


==> anc/finite/lp/four-n12-e0.json <==
{
  "n": 12,
  "epsilon": 0,
  "mode": "four",
  "objective": "75/4",
  "primal": [
    [
      0,
      6,
      "1/4"
    ],
    [
      0,
      8,
      "11/8"
    ],
    [
      0,
      10,
      "3/8"
    ],
    [
      1,
      1,
      "5/8"
    ],
    [
      1,
      5,
      "11/8"
    ],
    [
      2,
      0,
      "3/4"
    ],
    [
      2,
      2,
      "5/4"
    ],
    [
      3,
      9,
      "11/8"
    ],
    [
      3,
      11,
      "5/8"
    ],
    [
      4,
      0,
      "3/4"
    ],
    [
      4,
      2,
      "1/8"
    ],
    [
      5,
      1,
      "1/8"
    ],
    [
      5,
      11,
      "3/8"
    ],
    [
      6,
      0,
      "1/8"
    ],
    [
      6,
      10,
      "3/8"
    ],
    [
      7,
      1,
      "5/8"
    ],
    [
      7,
      11,
      "1/4"
    ],
    [
      8,
      2,
      "5/8"
    ],
    [
      8,
      8,
      "1/8"
    ],
    [
      8,
      10,
      "5/4"
    ],
    [
      9,
      1,
      "5/8"
    ],
    [
      9,
      3,
      "5/8"
    ],
    [
      9,
      11,
      "3/4"
    ],
    [
      10,
      0,
      "3/8"
    ],
    [
      10,
      6,
      "9/8"
    ],
    [
      10,
      8,
      "1/2"
    ],
    [
      11,
      3,
      "11/8"
    ],
    [
      11,
      9,
      "5/8"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "5/16"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "3/16"
    ],
    [
      [
        "column",
        2
      ],
      2,
      "3/32"
    ],
    [
      [
        "column",
        3
      ],
      2,
      "1/32"
    ],
    [
      [
        "column",
        8
      ],
      2,
      "1/32"
    ],
    [
      [
        "column",
        9
      ],
      2,
      "3/32"
    ],
    [
      [
        "column",
        10
      ],
      2,
      "3/16"
    ],
    [
      [
        "column",
        11
      ],
      2,
      "5/16"
    ],
    [
      [
        "difference",
        -8
      ],
      2,
      "7/32"
    ],
    [
      [
        "difference",
        -6
      ],
      2,
      "3/8"
    ],
    [
      [
        "difference",
        -4
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        -2
      ],
      2,
      "19/32"
    ],
    [
      [
        "difference",
        0
      ],
      2,
      "5/8"
    ],
    [
      [
        "difference",
        2
      ],
      2,
      "19/32"
    ],
    [
      [
        "difference",
        4
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        6
      ],
      2,
      "3/8"
    ],
    [
      [
        "difference",
        8
      ],
      2,
      "7/32"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "5/16"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "3/16"
    ],
    [
      [
        "row",
        2
      ],
      2,
      "3/32"
    ],
    [
      [
        "row",
        3
      ],
      2,
      "1/32"
    ],
    [
      [
        "row",
        8
      ],
      2,
      "1/32"
    ],
    [
      [
        "row",
        9
      ],
      2,
      "3/32"
    ],
    [
      [
        "row",
        10
      ],
      2,
      "3/16"
    ],
    [
      [
        "row",
        11
      ],
      2,
      "5/16"
    ],
    [
      [
        "sum",
        4
      ],
      2,
      "3/16"
    ],
    [
      [
        "sum",
        6
      ],
      2,
      "5/16"
    ],
    [
      [
        "sum",
        8
      ],
      2,
      "7/16"
    ],
    [
      [
        "sum",
        10
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        12
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        14
      ],
      2,
      "7/16"
    ],
    [
      [
        "sum",
        16
      ],
      2,
      "5/16"
    ],
    [
      [
        "sum",
        18
      ],
      2,
      "3/16"
    ]
  ]
}


==> anc/finite/lp/four-n12-e1.json <==
{
  "n": 12,
  "epsilon": 1,
  "mode": "four",
  "objective": "75/4",
  "primal": [
    [
      0,
      1,
      "1/18"
    ],
    [
      0,
      3,
      "7/6"
    ],
    [
      0,
      9,
      "7/9"
    ],
    [
      1,
      0,
      "23/72"
    ],
    [
      1,
      6,
      "25/24"
    ],
    [
      1,
      8,
      "5/72"
    ],
    [
      1,
      10,
      "41/72"
    ],
    [
      2,
      1,
      "49/72"
    ],
    [
      2,
      3,
      "5/6"
    ],
    [
      2,
      9,
      "35/72"
    ],
    [
      3,
      0,
      "11/72"
    ],
    [
      3,
      2,
      "5/12"
    ],
    [
      3,
      8,
      "13/72"
    ],
    [
      3,
      10,
      "5/4"
    ],
    [
      4,
      1,
      "49/72"
    ],
    [
      4,
      11,
      "7/36"
    ],
    [
      5,
      0,
      "5/72"
    ],
    [
      5,
      10,
      "13/72"
    ],
    [
      6,
      1,
      "11/72"
    ],
    [
      6,
      11,
      "43/72"
    ],
    [
      7,
      0,
      "29/36"
    ],
    [
      7,
      2,
      "5/72"
    ],
    [
      8,
      1,
      "31/72"
    ],
    [
      8,
      9,
      "53/72"
    ],
    [
      8,
      11,
      "5/6"
    ],
    [
      9,
      0,
      "47/72"
    ],
    [
      9,
      2,
      "55/72"
    ],
    [
      9,
      8,
      "7/12"
    ],
    [
      10,
      5,
      "13/8"
    ],
    [
      10,
      11,
      "3/8"
    ],
    [
      11,
      2,
      "3/4"
    ],
    [
      11,
      6,
      "1/12"
    ],
    [
      11,
      8,
      "7/6"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "5/16"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "3/16"
    ],
    [
      [
        "column",
        2
      ],
      2,
      "3/32"
    ],
    [
      [
        "column",
        3
      ],
      2,
      "1/32"
    ],
    [
      [
        "column",
        8
      ],
      2,
      "1/32"
    ],
    [
      [
        "column",
        9
      ],
      2,
      "3/32"
    ],
    [
      [
        "column",
        10
      ],
      2,
      "3/16"
    ],
    [
      [
        "column",
        11
      ],
      2,
      "5/16"
    ],
    [
      [
        "difference",
        -7
      ],
      2,
      "3/16"
    ],
    [
      [
        "difference",
        -5
      ],
      2,
      "5/16"
    ],
    [
      [
        "difference",
        -3
      ],
      2,
      "7/16"
    ],
    [
      [
        "difference",
        -1
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        1
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        3
      ],
      2,
      "7/16"
    ],
    [
      [
        "difference",
        5
      ],
      2,
      "5/16"
    ],
    [
      [
        "difference",
        7
      ],
      2,
      "3/16"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "5/16"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "3/16"
    ],
    [
      [
        "row",
        2
      ],
      2,
      "3/32"
    ],
    [
      [
        "row",
        3
      ],
      2,
      "1/32"
    ],
    [
      [
        "row",
        8
      ],
      2,
      "1/32"
    ],
    [
      [
        "row",
        9
      ],
      2,
      "3/32"
    ],
    [
      [
        "row",
        10
      ],
      2,
      "3/16"
    ],
    [
      [
        "row",
        11
      ],
      2,
      "5/16"
    ],
    [
      [
        "sum",
        3
      ],
      2,
      "7/32"
    ],
    [
      [
        "sum",
        5
      ],
      2,
      "3/8"
    ],
    [
      [
        "sum",
        7
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        9
      ],
      2,
      "19/32"
    ],
    [
      [
        "sum",
        11
      ],
      2,
      "5/8"
    ],
    [
      [
        "sum",
        13
      ],
      2,
      "19/32"
    ],
    [
      [
        "sum",
        15
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        17
      ],
      2,
      "3/8"
    ],
    [
      [
        "sum",
        19
      ],
      2,
      "7/32"
    ]
  ]
}


==> anc/finite/lp/four-n13-e0.json <==
{
  "n": 13,
  "epsilon": 0,
  "mode": "four",
  "objective": "304/15",
  "primal": [
    [
      0,
      2,
      "118/95"
    ],
    [
      0,
      8,
      "208/285"
    ],
    [
      0,
      10,
      "8/285"
    ],
    [
      1,
      5,
      "34/95"
    ],
    [
      1,
      7,
      "326/285"
    ],
    [
      1,
      9,
      "142/285"
    ],
    [
      2,
      10,
      "44/57"
    ],
    [
      2,
      12,
      "70/57"
    ],
    [
      3,
      1,
      "134/285"
    ],
    [
      3,
      3,
      "328/285"
    ],
    [
      3,
      9,
      "36/95"
    ],
    [
      4,
      0,
      "436/285"
    ],
    [
      4,
      2,
      "26/285"
    ],
    [
      4,
      10,
      "2/19"
    ],
    [
      5,
      1,
      "2/5"
    ],
    [
      5,
      11,
      "34/95"
    ],
    [
      6,
      12,
      "4/285"
    ],
    [
      7,
      11,
      "156/95"
    ],
    [
      8,
      0,
      "12/95"
    ],
    [
      9,
      1,
      "322/285"
    ],
    [
      9,
      3,
      "242/285"
    ],
    [
      9,
      9,
      "2/95"
    ],
    [
      10,
      0,
      "98/285"
    ],
    [
      10,
      8,
      "4/57"
    ],
    [
      10,
      10,
      "236/285"
    ],
    [
      10,
      12,
      "72/95"
    ],
    [
      11,
      5,
      "256/285"
    ],
    [
      11,
      9,
      "314/285"
    ],
    [
      12,
      2,
      "2/3"
    ],
    [
      12,
      4,
      "212/285"
    ],
    [
      12,
      6,
      "24/95"
    ],
    [
      12,
      8,
      "4/57"
    ],
    [
      12,
      10,
      "4/15"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "1/3"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "1/5"
    ],
    [
      [
        "column",
        2
      ],
      2,
      "1/15"
    ],
    [
      [
        "column",
        10
      ],
      2,
      "1/15"
    ],
    [
      [
        "column",
        11
      ],
      2,
      "1/5"
    ],
    [
      [
        "column",
        12
      ],
      2,
      "1/3"
    ],
    [
      [
        "difference",
        -8
      ],
      2,
      "1/5"
    ],
    [
      [
        "difference",
        -6
      ],
      2,
      "1/3"
    ],
    [
      [
        "difference",
        -4
      ],
      2,
      "7/15"
    ],
    [
      [
        "difference",
        -2
      ],
      2,
      "3/5"
    ],
    [
      [
        "difference",
        0
      ],
      2,
      "2/3"
    ],
    [
      [
        "difference",
        2
      ],
      2,
      "3/5"
    ],
    [
      [
        "difference",
        4
      ],
      2,
      "7/15"
    ],
    [
      [
        "difference",
        6
      ],
      2,
      "1/3"
    ],
    [
      [
        "difference",
        8
      ],
      2,
      "1/5"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "1/3"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "1/5"
    ],
    [
      [
        "row",
        2
      ],
      2,
      "1/15"
    ],
    [
      [
        "row",
        10
      ],
      2,
      "1/15"
    ],
    [
      [
        "row",
        11
      ],
      2,
      "1/5"
    ],
    [
      [
        "row",
        12
      ],
      2,
      "1/3"
    ],
    [
      [
        "sum",
        4
      ],
      2,
      "1/5"
    ],
    [
      [
        "sum",
        6
      ],
      2,
      "1/3"
    ],
    [
      [
        "sum",
        8
      ],
      2,
      "7/15"
    ],
    [
      [
        "sum",
        10
      ],
      2,
      "3/5"
    ],
    [
      [
        "sum",
        12
      ],
      2,
      "2/3"
    ],
    [
      [
        "sum",
        14
      ],
      2,
      "3/5"
    ],
    [
      [
        "sum",
        16
      ],
      2,
      "7/15"
    ],
    [
      [
        "sum",
        18
      ],
      2,
      "1/3"
    ],
    [
      [
        "sum",
        20
      ],
      2,
      "1/5"
    ]
  ]
}


==> anc/finite/lp/four-n13-e1.json <==
{
  "n": 13,
  "epsilon": 1,
  "mode": "four",
  "objective": "224/11",
  "primal": [
    [
      0,
      1,
      "4/11"
    ],
    [
      0,
      3,
      "12/11"
    ],
    [
      0,
      7,
      "6/11"
    ],
    [
      1,
      2,
      "10/11"
    ],
    [
      1,
      8,
      "2/11"
    ],
    [
      1,
      10,
      "6/11"
    ],
    [
      1,
      12,
      "4/11"
    ],
    [
      2,
      5,
      "8/11"
    ],
    [
      2,
      9,
      "14/11"
    ],
    [
      3,
      2,
      "4/11"
    ],
    [
      3,
      8,
      "2/11"
    ],
    [
      3,
      12,
      "16/11"
    ],
    [
      4,
      1,
      "16/11"
    ],
    [
      4,
      9,
      "4/11"
    ],
    [
      5,
      0,
      "2/11"
    ],
    [
      5,
      2,
      "6/11"
    ],
    [
      6,
      1,
      "2/11"
    ],
    [
      6,
      11,
      "14/11"
    ],
    [
      7,
      10,
      "2/11"
    ],
    [
      7,
      12,
      "2/11"
    ],
    [
      9,
      0,
      "20/11"
    ],
    [
      9,
      4,
      "2/11"
    ],
    [
      10,
      3,
      "10/11"
    ],
    [
      10,
      9,
      "4/11"
    ],
    [
      10,
      11,
      "8/11"
    ],
    [
      11,
      2,
      "2/11"
    ],
    [
      11,
      4,
      "6/11"
    ],
    [
      11,
      10,
      "14/11"
    ],
    [
      12,
      5,
      "6/11"
    ],
    [
      12,
      7,
      "16/11"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "3/11"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "2/11"
    ],
    [
      [
        "column",
        2
      ],
      2,
      "1/11"
    ],
    [
      [
        "column",
        3
      ],
      2,
      "1/22"
    ],
    [
      [
        "column",
        9
      ],
      2,
      "1/22"
    ],
    [
      [
        "column",
        10
      ],
      2,
      "1/11"
    ],
    [
      [
        "column",
        11
      ],
      2,
      "2/11"
    ],
    [
      [
        "column",
        12
      ],
      2,
      "3/11"
    ],
    [
      [
        "difference",
        -9
      ],
      2,
      "2/11"
    ],
    [
      [
        "difference",
        -7
      ],
      2,
      "7/22"
    ],
    [
      [
        "difference",
        -5
      ],
      2,
      "9/22"
    ],
    [
      [
        "difference",
        -3
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        -1
      ],
      2,
      "6/11"
    ],
    [
      [
        "difference",
        1
      ],
      2,
      "6/11"
    ],
    [
      [
        "difference",
        3
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        5
      ],
      2,
      "9/22"
    ],
    [
      [
        "difference",
        7
      ],
      2,
      "7/22"
    ],
    [
      [
        "difference",
        9
      ],
      2,
      "2/11"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "3/11"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "2/11"
    ],
    [
      [
        "row",
        2
      ],
      2,
      "1/11"
    ],
    [
      [
        "row",
        3
      ],
      2,
      "1/22"
    ],
    [
      [
        "row",
        9
      ],
      2,
      "1/22"
    ],
    [
      [
        "row",
        10
      ],
      2,
      "1/11"
    ],
    [
      [
        "row",
        11
      ],
      2,
      "2/11"
    ],
    [
      [
        "row",
        12
      ],
      2,
      "3/11"
    ],
    [
      [
        "sum",
        3
      ],
      2,
      "2/11"
    ],
    [
      [
        "sum",
        5
      ],
      2,
      "7/22"
    ],
    [
      [
        "sum",
        7
      ],
      2,
      "9/22"
    ],
    [
      [
        "sum",
        9
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        11
      ],
      2,
      "6/11"
    ],
    [
      [
        "sum",
        13
      ],
      2,
      "6/11"
    ],
    [
      [
        "sum",
        15
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        17
      ],
      2,
      "9/22"
    ],
    [
      [
        "sum",
        19
      ],
      2,
      "7/22"
    ],
    [
      [
        "sum",
        21
      ],
      2,
      "2/11"
    ]
  ]
}


==> anc/finite/lp/four-n14-e0.json <==
{
  "n": 14,
  "epsilon": 0,
  "mode": "four",
  "objective": "22",
  "primal": [
    [
      0,
      4,
      "2"
    ],
    [
      1,
      1,
      "1"
    ],
    [
      1,
      7,
      "1"
    ],
    [
      2,
      10,
      "2"
    ],
    [
      3,
      13,
      "2"
    ],
    [
      4,
      2,
      "2"
    ],
    [
      6,
      12,
      "1"
    ],
    [
      7,
      1,
      "1"
    ],
    [
      9,
      11,
      "2"
    ],
    [
      10,
      0,
      "2"
    ],
    [
      11,
      3,
      "2"
    ],
    [
      12,
      6,
      "1"
    ],
    [
      12,
      12,
      "1"
    ],
    [
      13,
      9,
      "2"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "6/17"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "4/17"
    ],
    [
      [
        "column",
        2
      ],
      2,
      "2/17"
    ],
    [
      [
        "column",
        3
      ],
      2,
      "1/17"
    ],
    [
      [
        "column",
        10
      ],
      2,
      "1/17"
    ],
    [
      [
        "column",
        11
      ],
      2,
      "2/17"
    ],
    [
      [
        "column",
        12
      ],
      2,
      "4/17"
    ],
    [
      [
        "column",
        13
      ],
      2,
      "6/17"
    ],
    [
      [
        "difference",
        -8
      ],
      2,
      "3/17"
    ],
    [
      [
        "difference",
        -6
      ],
      2,
      "5/17"
    ],
    [
      [
        "difference",
        -4
      ],
      2,
      "7/17"
    ],
    [
      [
        "difference",
        -2
      ],
      2,
      "9/17"
    ],
    [
      [
        "difference",
        0
      ],
      2,
      "9/17"
    ],
    [
      [
        "difference",
        2
      ],
      2,
      "9/17"
    ],
    [
      [
        "difference",
        4
      ],
      2,
      "7/17"
    ],
    [
      [
        "difference",
        6
      ],
      2,
      "5/17"
    ],
    [
      [
        "difference",
        8
      ],
      2,
      "3/17"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "6/17"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "4/17"
    ],
    [
      [
        "row",
        2
      ],
      2,
      "2/17"
    ],
    [
      [
        "row",
        3
      ],
      2,
      "1/17"
    ],
    [
      [
        "row",
        10
      ],
      2,
      "1/17"
    ],
    [
      [
        "row",
        11
      ],
      2,
      "2/17"
    ],
    [
      [
        "row",
        12
      ],
      2,
      "4/17"
    ],
    [
      [
        "row",
        13
      ],
      2,
      "6/17"
    ],
    [
      [
        "sum",
        4
      ],
      2,
      "4/17"
    ],
    [
      [
        "sum",
        6
      ],
      2,
      "6/17"
    ],
    [
      [
        "sum",
        8
      ],
      2,
      "8/17"
    ],
    [
      [
        "sum",
        10
      ],
      2,
      "10/17"
    ],
    [
      [
        "sum",
        12
      ],
      2,
      "11/17"
    ],
    [
      [
        "sum",
        14
      ],
      2,
      "11/17"
    ],
    [
      [
        "sum",
        16
      ],
      2,
      "10/17"
    ],
    [
      [
        "sum",
        18
      ],
      2,
      "8/17"
    ],
    [
      [
        "sum",
        20
      ],
      2,
      "6/17"
    ],
    [
      [
        "sum",
        22
      ],
      2,
      "4/17"
    ]
  ]
}


==> anc/finite/lp/four-n14-e1.json <==
{
  "n": 14,
  "epsilon": 1,
  "mode": "four",
  "objective": "22",
  "primal": [
    [
      0,
      3,
      "1"
    ],
    [
      0,
      9,
      "1"
    ],
    [
      1,
      6,
      "1"
    ],
    [
      1,
      12,
      "1"
    ],
    [
      2,
      1,
      "1"
    ],
    [
      2,
      3,
      "1"
    ],
    [
      3,
      2,
      "1"
    ],
    [
      3,
      10,
      "1"
    ],
    [
      4,
      11,
      "1"
    ],
    [
      4,
      13,
      "1"
    ],
    [
      6,
      1,
      "1"
    ],
    [
      7,
      12,
      "1"
    ],
    [
      9,
      0,
      "1"
    ],
    [
      9,
      2,
      "1"
    ],
    [
      10,
      11,
      "1"
    ],
    [
      10,
      13,
      "1"
    ],
    [
      11,
      0,
      "1"
    ],
    [
      11,
      4,
      "1"
    ],
    [
      12,
      7,
      "1"
    ],
    [
      12,
      9,
      "1"
    ],
    [
      13,
      4,
      "1"
    ],
    [
      13,
      10,
      "1"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "3/8"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "1/4"
    ],
    [
      [
        "column",
        2
      ],
      2,
      "1/8"
    ],
    [
      [
        "column",
        3
      ],
      2,
      "1/16"
    ],
    [
      [
        "column",
        11
      ],
      2,
      "1/16"
    ],
    [
      [
        "column",
        12
      ],
      2,
      "1/8"
    ],
    [
      [
        "column",
        13
      ],
      2,
      "1/4"
    ],
    [
      [
        "difference",
        -9
      ],
      2,
      "3/16"
    ],
    [
      [
        "difference",
        -7
      ],
      2,
      "5/16"
    ],
    [
      [
        "difference",
        -5
      ],
      2,
      "7/16"
    ],
    [
      [
        "difference",
        -3
      ],
      2,
      "9/16"
    ],
    [
      [
        "difference",
        -1
      ],
      2,
      "5/8"
    ],
    [
      [
        "difference",
        1
      ],
      2,
      "5/8"
    ],
    [
      [
        "difference",
        3
      ],
      2,
      "9/16"
    ],
    [
      [
        "difference",
        5
      ],
      2,
      "7/16"
    ],
    [
      [
        "difference",
        7
      ],
      2,
      "5/16"
    ],
    [
      [
        "difference",
        9
      ],
      2,
      "3/16"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "3/8"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "1/4"
    ],
    [
      [
        "row",
        2
      ],
      2,
      "1/8"
    ],
    [
      [
        "row",
        3
      ],
      2,
      "1/16"
    ],
    [
      [
        "row",
        11
      ],
      2,
      "1/16"
    ],
    [
      [
        "row",
        12
      ],
      2,
      "1/8"
    ],
    [
      [
        "row",
        13
      ],
      2,
      "1/4"
    ],
    [
      [
        "sum",
        5
      ],
      2,
      "3/16"
    ],
    [
      [
        "sum",
        7
      ],
      2,
      "5/16"
    ],
    [
      [
        "sum",
        9
      ],
      2,
      "7/16"
    ],
    [
      [
        "sum",
        11
      ],
      2,
      "9/16"
    ],
    [
      [
        "sum",
        13
      ],
      2,
      "5/8"
    ],
    [
      [
        "sum",
        15
      ],
      2,
      "5/8"
    ],
    [
      [
        "sum",
        17
      ],
      2,
      "9/16"
    ],
    [
      [
        "sum",
        19
      ],
      2,
      "7/16"
    ],
    [
      [
        "sum",
        21
      ],
      2,
      "5/16"
    ],
    [
      [
        "sum",
        23
      ],
      2,
      "3/16"
    ]
  ]
}


==> anc/finite/lp/four-n15-e0.json <==
{
  "n": 15,
  "epsilon": 0,
  "mode": "four",
  "objective": "540/23",
  "primal": [
    [
      0,
      2,
      "57/92"
    ],
    [
      0,
      4,
      "7/23"
    ],
    [
      0,
      10,
      "1/2"
    ],
    [
      0,
      12,
      "53/92"
    ],
    [
      1,
      5,
      "35/46"
    ],
    [
      1,
      7,
      "19/23"
    ],
    [
      1,
      11,
      "11/46"
    ],
    [
      1,
      13,
      "4/23"
    ],
    [
      2,
      0,
      "7/92"
    ],
    [
      2,
      2,
      "24/23"
    ],
    [
      2,
      4,
      "20/23"
    ],
    [
      2,
      14,
      "1/92"
    ],
    [
      3,
      1,
      "15/23"
    ],
    [
      3,
      3,
      "25/92"
    ],
    [
      3,
      9,
      "8/23"
    ],
    [
      3,
      11,
      "67/92"
    ],
    [
      4,
      2,
      "9/92"
    ],
    [
      4,
      12,
      "59/92"
    ],
    [
      4,
      14,
      "29/23"
    ],
    [
      5,
      13,
      "29/46"
    ],
    [
      7,
      1,
      "27/23"
    ],
    [
      7,
      13,
      "19/23"
    ],
    [
      8,
      2,
      "4/23"
    ],
    [
      9,
      1,
      "11/92"
    ],
    [
      9,
      11,
      "8/23"
    ],
    [
      9,
      13,
      "19/92"
    ],
    [
      10,
      0,
      "111/92"
    ],
    [
      10,
      2,
      "3/46"
    ],
    [
      10,
      14,
      "67/92"
    ],
    [
      11,
      1,
      "5/92"
    ],
    [
      11,
      3,
      "101/92"
    ],
    [
      11,
      11,
      "63/92"
    ],
    [
      11,
      13,
      "15/92"
    ],
    [
      12,
      0,
      "33/46"
    ],
    [
      12,
      4,
      "33/46"
    ],
    [
      12,
      8,
      "4/23"
    ],
    [
      12,
      10,
      "9/23"
    ],
    [
      13,
      3,
      "29/46"
    ],
    [
      13,
      7,
      "15/23"
    ],
    [
      13,
      9,
      "33/46"
    ],
    [
      14,
      4,
      "5/46"
    ],
    [
      14,
      10,
      "51/46"
    ],
    [
      14,
      12,
      "18/23"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "15/46"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "5/23"
    ],
    [
      [
        "column",
        2
      ],
      2,
      "3/23"
    ],
    [
      [
        "column",
        3
      ],
      2,
      "3/46"
    ],
    [
      [
        "column",
        4
      ],
      2,
      "1/46"
    ],
    [
      [
        "column",
        10
      ],
      2,
      "1/46"
    ],
    [
      [
        "column",
        11
      ],
      2,
      "3/46"
    ],
    [
      [
        "column",
        12
      ],
      2,
      "3/23"
    ],
    [
      [
        "column",
        13
      ],
      2,
      "5/23"
    ],
    [
      [
        "column",
        14
      ],
      2,
      "15/46"
    ],
    [
      [
        "difference",
        -10
      ],
      2,
      "4/23"
    ],
    [
      [
        "difference",
        -8
      ],
      2,
      "7/23"
    ],
    [
      [
        "difference",
        -6
      ],
      2,
      "9/23"
    ],
    [
      [
        "difference",
        -4
      ],
      2,
      "11/23"
    ],
    [
      [
        "difference",
        -2
      ],
      2,
      "25/46"
    ],
    [
      [
        "difference",
        0
      ],
      2,
      "13/23"
    ],
    [
      [
        "difference",
        2
      ],
      2,
      "25/46"
    ],
    [
      [
        "difference",
        4
      ],
      2,
      "11/23"
    ],
    [
      [
        "difference",
        6
      ],
      2,
      "9/23"
    ],
    [
      [
        "difference",
        8
      ],
      2,
      "7/23"
    ],
    [
      [
        "difference",
        10
      ],
      2,
      "4/23"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "15/46"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "5/23"
    ],
    [
      [
        "row",
        2
      ],
      2,
      "3/23"
    ],
    [
      [
        "row",
        3
      ],
      2,
      "3/46"
    ],
    [
      [
        "row",
        4
      ],
      2,
      "1/46"
    ],
    [
      [
        "row",
        10
      ],
      2,
      "1/46"
    ],
    [
      [
        "row",
        11
      ],
      2,
      "3/46"
    ],
    [
      [
        "row",
        12
      ],
      2,
      "3/23"
    ],
    [
      [
        "row",
        13
      ],
      2,
      "5/23"
    ],
    [
      [
        "row",
        14
      ],
      2,
      "15/46"
    ],
    [
      [
        "sum",
        4
      ],
      2,
      "4/23"
    ],
    [
      [
        "sum",
        6
      ],
      2,
      "7/23"
    ],
    [
      [
        "sum",
        8
      ],
      2,
      "9/23"
    ],
    [
      [
        "sum",
        10
      ],
      2,
      "11/23"
    ],
    [
      [
        "sum",
        12
      ],
      2,
      "25/46"
    ],
    [
      [
        "sum",
        14
      ],
      2,
      "13/23"
    ],
    [
      [
        "sum",
        16
      ],
      2,
      "25/46"
    ],
    [
      [
        "sum",
        18
      ],
      2,
      "11/23"
    ],
    [
      [
        "sum",
        20
      ],
      2,
      "9/23"
    ],
    [
      [
        "sum",
        22
      ],
      2,
      "7/23"
    ],
    [
      [
        "sum",
        24
      ],
      2,
      "4/23"
    ]
  ]
}


==> anc/finite/lp/four-n15-e1.json <==
{
  "n": 15,
  "epsilon": 1,
  "mode": "four",
  "objective": "47/2",
  "primal": [
    [
      0,
      5,
      "5/4"
    ],
    [
      0,
      7,
      "1/4"
    ],
    [
      0,
      9,
      "1/2"
    ],
    [
      1,
      4,
      "1/4"
    ],
    [
      1,
      10,
      "5/4"
    ],
    [
      1,
      12,
      "1/2"
    ],
    [
      2,
      1,
      "3/2"
    ],
    [
      2,
      3,
      "1/2"
    ],
    [
      3,
      4,
      "1"
    ],
    [
      3,
      14,
      "1"
    ],
    [
      4,
      11,
      "1/2"
    ],
    [
      4,
      13,
      "1/4"
    ],
    [
      5,
      2,
      "1/2"
    ],
    [
      5,
      12,
      "1/4"
    ],
    [
      6,
      13,
      "1"
    ],
    [
      7,
      0,
      "1/4"
    ],
    [
      8,
      1,
      "1/4"
    ],
    [
      8,
      13,
      "3/4"
    ],
    [
      9,
      0,
      "5/4"
    ],
    [
      9,
      12,
      "3/4"
    ],
    [
      10,
      1,
      "1/4"
    ],
    [
      10,
      3,
      "3/2"
    ],
    [
      11,
      0,
      "1/2"
    ],
    [
      11,
      12,
      "1/2"
    ],
    [
      11,
      14,
      "1"
    ],
    [
      12,
      7,
      "1"
    ],
    [
      12,
      9,
      "1/2"
    ],
    [
      12,
      11,
      "1/2"
    ],
    [
      13,
      2,
      "3/2"
    ],
    [
      13,
      4,
      "1/2"
    ],
    [
      14,
      9,
      "1"
    ],
    [
      14,
      11,
      "1"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "3/8"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "1/4"
    ],
    [
      [
        "column",
        2
      ],
      2,
      "1/8"
    ],
    [
      [
        "column",
        3
      ],
      2,
      "1/16"
    ],
    [
      [
        "column",
        11
      ],
      2,
      "1/16"
    ],
    [
      [
        "column",
        12
      ],
      2,
      "1/8"
    ],
    [
      [
        "column",
        13
      ],
      2,
      "1/4"
    ],
    [
      [
        "column",
        14
      ],
      2,
      "3/8"
    ],
    [
      [
        "difference",
        -9
      ],
      2,
      "3/16"
    ],
    [
      [
        "difference",
        -7
      ],
      2,
      "5/16"
    ],
    [
      [
        "difference",
        -5
      ],
      2,
      "7/16"
    ],
    [
      [
        "difference",
        -3
      ],
      2,
      "9/16"
    ],
    [
      [
        "difference",
        -1
      ],
      2,
      "5/8"
    ],
    [
      [
        "difference",
        1
      ],
      2,
      "5/8"
    ],
    [
      [
        "difference",
        3
      ],
      2,
      "9/16"
    ],
    [
      [
        "difference",
        5
      ],
      2,
      "7/16"
    ],
    [
      [
        "difference",
        7
      ],
      2,
      "5/16"
    ],
    [
      [
        "difference",
        9
      ],
      2,
      "3/16"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "3/8"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "1/4"
    ],
    [
      [
        "row",
        2
      ],
      2,
      "1/8"
    ],
    [
      [
        "row",
        3
      ],
      2,
      "1/16"
    ],
    [
      [
        "row",
        11
      ],
      2,
      "1/16"
    ],
    [
      [
        "row",
        12
      ],
      2,
      "1/8"
    ],
    [
      [
        "row",
        13
      ],
      2,
      "1/4"
    ],
    [
      [
        "row",
        14
      ],
      2,
      "3/8"
    ],
    [
      [
        "sum",
        5
      ],
      2,
      "3/16"
    ],
    [
      [
        "sum",
        7
      ],
      2,
      "5/16"
    ],
    [
      [
        "sum",
        9
      ],
      2,
      "7/16"
    ],
    [
      [
        "sum",
        11
      ],
      2,
      "9/16"
    ],
    [
      [
        "sum",
        13
      ],
      2,
      "5/8"
    ],
    [
      [
        "sum",
        15
      ],
      2,
      "5/8"
    ],
    [
      [
        "sum",
        17
      ],
      2,
      "9/16"
    ],
    [
      [
        "sum",
        19
      ],
      2,
      "7/16"
    ],
    [
      [
        "sum",
        21
      ],
      2,
      "5/16"
    ],
    [
      [
        "sum",
        23
      ],
      2,
      "3/16"
    ]
  ]
}


==> anc/finite/lp/four-n16-e0.json <==
{
  "n": 16,
  "epsilon": 0,
  "mode": "four",
  "objective": "276/11",
  "primal": [
    [
      0,
      2,
      "16/33"
    ],
    [
      0,
      4,
      "28/33"
    ],
    [
      0,
      10,
      "2/33"
    ],
    [
      0,
      12,
      "20/33"
    ],
    [
      1,
      1,
      "1/33"
    ],
    [
      1,
      3,
      "10/33"
    ],
    [
      1,
      7,
      "10/11"
    ],
    [
      1,
      9,
      "8/11"
    ],
    [
      1,
      13,
      "1/33"
    ],
    [
      2,
      10,
      "8/11"
    ],
    [
      2,
      12,
      "28/33"
    ],
    [
      2,
      14,
      "14/33"
    ],
    [
      3,
      1,
      "16/33"
    ],
    [
      3,
      5,
      "16/33"
    ],
    [
      3,
      11,
      "6/11"
    ],
    [
      3,
      15,
      "16/33"
    ],
    [
      4,
      0,
      "4/11"
    ],
    [
      4,
      2,
      "50/33"
    ],
    [
      4,
      4,
      "4/33"
    ],
    [
      5,
      1,
      "16/33"
    ],
    [
      5,
      15,
      "12/11"
    ],
    [
      7,
      1,
      "16/33"
    ],
    [
      7,
      13,
      "9/11"
    ],
    [
      8,
      14,
      "3/11"
    ],
    [
      10,
      0,
      "40/33"
    ],
    [
      10,
      14,
      "8/11"
    ],
    [
      11,
      1,
      "8/33"
    ],
    [
      11,
      3,
      "10/33"
    ],
    [
      11,
      11,
      "10/33"
    ],
    [
      11,
      13,
      "8/11"
    ],
    [
      11,
      15,
      "14/33"
    ],
    [
      12,
      0,
      "14/33"
    ],
    [
      12,
      4,
      "34/33"
    ],
    [
      12,
      12,
      "6/11"
    ],
    [
      13,
      1,
      "3/11"
    ],
    [
      13,
      3,
      "6/11"
    ],
    [
      13,
      5,
      "2/3"
    ],
    [
      13,
      7,
      "1/11"
    ],
    [
      13,
      13,
      "14/33"
    ],
    [
      14,
      8,
      "47/33"
    ],
    [
      14,
      14,
      "19/33"
    ],
    [
      15,
      3,
      "28/33"
    ],
    [
      15,
      11,
      "38/33"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "15/44"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "5/22"
    ],
    [
      [
        "column",
        2
      ],
      2,
      "3/22"
    ],
    [
      [
        "column",
        3
      ],
      2,
      "3/44"
    ],
    [
      [
        "column",
        4
      ],
      2,
      "1/44"
    ],
    [
      [
        "column",
        11
      ],
      2,
      "1/44"
    ],
    [
      [
        "column",
        12
      ],
      2,
      "3/44"
    ],
    [
      [
        "column",
        13
      ],
      2,
      "3/22"
    ],
    [
      [
        "column",
        14
      ],
      2,
      "5/22"
    ],
    [
      [
        "column",
        15
      ],
      2,
      "15/44"
    ],
    [
      [
        "difference",
        -10
      ],
      2,
      "7/44"
    ],
    [
      [
        "difference",
        -8
      ],
      2,
      "3/11"
    ],
    [
      [
        "difference",
        -6
      ],
      2,
      "4/11"
    ],
    [
      [
        "difference",
        -4
      ],
      2,
      "5/11"
    ],
    [
      [
        "difference",
        -2
      ],
      2,
      "23/44"
    ],
    [
      [
        "difference",
        0
      ],
      2,
      "6/11"
    ],
    [
      [
        "difference",
        2
      ],
      2,
      "23/44"
    ],
    [
      [
        "difference",
        4
      ],
      2,
      "5/11"
    ],
    [
      [
        "difference",
        6
      ],
      2,
      "4/11"
    ],
    [
      [
        "difference",
        8
      ],
      2,
      "3/11"
    ],
    [
      [
        "difference",
        10
      ],
      2,
      "7/44"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "15/44"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "5/22"
    ],
    [
      [
        "row",
        2
      ],
      2,
      "3/22"
    ],
    [
      [
        "row",
        3
      ],
      2,
      "3/44"
    ],
    [
      [
        "row",
        4
      ],
      2,
      "1/44"
    ],
    [
      [
        "row",
        11
      ],
      2,
      "1/44"
    ],
    [
      [
        "row",
        12
      ],
      2,
      "3/44"
    ],
    [
      [
        "row",
        13
      ],
      2,
      "3/22"
    ],
    [
      [
        "row",
        14
      ],
      2,
      "5/22"
    ],
    [
      [
        "row",
        15
      ],
      2,
      "15/44"
    ],
    [
      [
        "sum",
        4
      ],
      2,
      "2/11"
    ],
    [
      [
        "sum",
        6
      ],
      2,
      "7/22"
    ],
    [
      [
        "sum",
        8
      ],
      2,
      "9/22"
    ],
    [
      [
        "sum",
        10
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        12
      ],
      2,
      "13/22"
    ],
    [
      [
        "sum",
        14
      ],
      2,
      "7/11"
    ],
    [
      [
        "sum",
        16
      ],
      2,
      "7/11"
    ],
    [
      [
        "sum",
        18
      ],
      2,
      "13/22"
    ],
    [
      [
        "sum",
        20
      ],
      2,
      "1/2"
    ],
    [
      [
        "sum",
        22
      ],
      2,
      "9/22"
    ],
    [
      [
        "sum",
        24
      ],
      2,
      "7/22"
    ],
    [
      [
        "sum",
        26
      ],
      2,
      "2/11"
    ]
  ]
}


==> anc/finite/lp/four-n16-e1.json <==
{
  "n": 16,
  "epsilon": 1,
  "mode": "four",
  "objective": "276/11",
  "primal": [
    [
      0,
      3,
      "191/495"
    ],
    [
      0,
      5,
      "137/495"
    ],
    [
      0,
      11,
      "28/33"
    ],
    [
      0,
      13,
      "22/45"
    ],
    [
      1,
      2,
      "2/11"
    ],
    [
      1,
      8,
      "20/11"
    ],
    [
      2,
      3,
      "56/495"
    ],
    [
      2,
      11,
      "38/33"
    ],
    [
      2,
      13,
      "364/495"
    ],
    [
      3,
      0,
      "44/45"
    ],
    [
      3,
      2,
      "4/45"
    ],
    [
      3,
      4,
      "247/495"
    ],
    [
      3,
      10,
      "1/55"
    ],
    [
      3,
      14,
      "206/495"
    ],
    [
      4,
      1,
      "247/495"
    ],
    [
      4,
      3,
      "743/495"
    ],
    [
      5,
      0,
      "46/45"
    ],
    [
      5,
      14,
      "28/33"
    ],
    [
      7,
      2,
      "71/495"
    ],
    [
      7,
      14,
      "9/55"
    ],
    [
      8,
      1,
      "19/495"
    ],
    [
      8,
      13,
      "379/495"
    ],
    [
      9,
      14,
      "6/55"
    ],
    [
      10,
      1,
      "38/33"
    ],
    [
      10,
      15,
      "28/33"
    ],
    [
      11,
      2,
      "169/495"
    ],
    [
      11,
      12,
      "592/495"
    ],
    [
      11,
      14,
      "229/495"
    ],
    [
      12,
      5,
      "83/99"
    ],
    [
      12,
      13,
      "1/99"
    ],
    [
      12,
      15,
      "38/33"
    ],
    [
      13,
      2,
      "472/495"
    ],
    [
      13,
      4,
      "5/11"
    ],
    [
      13,
      6,
      "26/495"
    ],
    [
      13,
      10,
      "64/495"
    ],
    [
      13,
      12,
      "203/495"
    ],
    [
      14,
      1,
      "14/45"
    ],
    [
      14,
      5,
      "26/495"
    ],
    [
      14,
      7,
      "106/99"
    ],
    [
      14,
      9,
      "56/99"
    ],
    [
      15,
      2,
      "16/55"
    ],
    [
      15,
      4,
      "518/495"
    ],
    [
      15,
      10,
      "133/495"
    ],
    [
      15,
      12,
      "13/33"
    ]
  ],
  "dual": [
    [
      [
        "column",
        0
      ],
      2,
      "15/44"
    ],
    [
      [
        "column",
        1
      ],
      2,
      "5/22"
    ],
    [
      [
        "column",
        2
      ],
      2,
      "3/22"
    ],
    [
      [
        "column",
        3
      ],
      2,
      "3/44"
    ],
    [
      [
        "column",
        4
      ],
      2,
      "1/44"
    ],
    [
      [
        "column",
        11
      ],
      2,
      "1/44"
    ],
    [
      [
        "column",
        12
      ],
      2,
      "3/44"
    ],
    [
      [
        "column",
        13
      ],
      2,
      "3/22"
    ],
    [
      [
        "column",
        14
      ],
      2,
      "5/22"
    ],
    [
      [
        "column",
        15
      ],
      2,
      "15/44"
    ],
    [
      [
        "difference",
        -11
      ],
      2,
      "2/11"
    ],
    [
      [
        "difference",
        -9
      ],
      2,
      "7/22"
    ],
    [
      [
        "difference",
        -7
      ],
      2,
      "9/22"
    ],
    [
      [
        "difference",
        -5
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        -3
      ],
      2,
      "13/22"
    ],
    [
      [
        "difference",
        -1
      ],
      2,
      "7/11"
    ],
    [
      [
        "difference",
        1
      ],
      2,
      "7/11"
    ],
    [
      [
        "difference",
        3
      ],
      2,
      "13/22"
    ],
    [
      [
        "difference",
        5
      ],
      2,
      "1/2"
    ],
    [
      [
        "difference",
        7
      ],
      2,
      "9/22"
    ],
    [
      [
        "difference",
        9
      ],
      2,
      "7/22"
    ],
    [
      [
        "difference",
        11
      ],
      2,
      "2/11"
    ],
    [
      [
        "row",
        0
      ],
      2,
      "15/44"
    ],
    [
      [
        "row",
        1
      ],
      2,
      "5/22"
    ],
    [
      [
        "row",
        2
      ],
      2,
      "3/22"
    ],
    [
      [
        "row",
        3
      ],
      2,
      "3/44"
    ],
    [
      [
        "row",
        4
      ],
      2,
      "1/44"
    ],
    [
      [
        "row",
        11
      ],
      2,
      "1/44"
    ],
    [
      [
        "row",
        12
      ],
      2,
      "3/44"
    ],
    [
      [
        "row",
        13
      ],
      2,
      "3/22"
    ],
    [
      [
        "row",
        14
      ],
      2,
      "5/22"
    ],
    [
      [
        "row",
        15
      ],
      2,
      "15/44"
    ],
    [
      [
        "sum",
        5
      ],
      2,
      "7/44"
    ],
    [
      [
        "sum",
        7
      ],
      2,
      "3/11"
    ],
    [
      [
        "sum",
        9
      ],
      2,
      "4/11"
    ],
    [
      [
        "sum",
        11
      ],
      2,
      "5/11"
    ],
    [
      [
        "sum",
        13
      ],
      2,
      "23/44"
    ],
    [
      [
        "sum",
        15
      ],
      2,
      "6/11"
    ],
    [
      [
        "sum",
        17
      ],
      2,
      "23/44"
    ],
    [
      [
        "sum",
        19
      ],
      2,
      "5/11"
    ],
    [
      [
        "sum",
        21
      ],
      2,
      "4/11"
    ],
    [
      [
        "sum",
        23
      ],
      2,
      "3/11"
    ],
    [
      [
        "sum",
        25
      ],
      2,
      "7/44"
    ]
  ]
}


==> anc/finite/sharpness/n11-e0.json <==
{
  "n": 11,
  "epsilon": 0,
  "size": 17,
  "points": [
    [
      0,
      4
    ],
    [
      0,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      9
    ],
    [
      2,
      0
    ],
    [
      2,
      10
    ],
    [
      3,
      1
    ],
    [
      3,
      7
    ],
    [
      6,
      0
    ],
    [
      6,
      8
    ],
    [
      7,
      1
    ],
    [
      8,
      8
    ],
    [
      8,
      10
    ],
    [
      9,
      5
    ],
    [
      9,
      9
    ],
    [
      10,
      2
    ],
    [
      10,
      6
    ]
  ]
}


==> anc/finite/sharpness/n14-e0.json <==
{
  "n": 14,
  "epsilon": 0,
  "size": 22,
  "points": [
    [
      0,
      2
    ],
    [
      0,
      4
    ],
    [
      1,
      7
    ],
    [
      1,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      12
    ],
    [
      3,
      3
    ],
    [
      3,
      13
    ],
    [
      4,
      0
    ],
    [
      4,
      2
    ],
    [
      6,
      12
    ],
    [
      7,
      1
    ],
    [
      9,
      11
    ],
    [
      9,
      13
    ],
    [
      10,
      0
    ],
    [
      10,
      10
    ],
    [
      11,
      1
    ],
    [
      11,
      3
    ],
    [
      12,
      4
    ],
    [
      12,
      6
    ],
    [
      13,
      9
    ],
    [
      13,
      11
    ]
  ]
}


==> anc/finite/sharpness/n14-e1.json <==
{
  "n": 14,
  "epsilon": 1,
  "size": 22,
  "points": [
    [
      0,
      9
    ],
    [
      0,
      11
    ],
    [
      1,
      4
    ],
    [
      1,
      6
    ],
    [
      2,
      1
    ],
    [
      2,
      3
    ],
    [
      3,
      0
    ],
    [
      3,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      13
    ],
    [
      6,
      1
    ],
    [
      7,
      12
    ],
    [
      9,
      0
    ],
    [
      9,
      2
    ],
    [
      10,
      3
    ],
    [
      10,
      13
    ],
    [
      11,
      10
    ],
    [
      11,
      12
    ],
    [
      12,
      7
    ],
    [
      12,
      9
    ],
    [
      13,
      2
    ],
    [
      13,
      4
    ]
  ]
}


==> anc/finite/witness-provenance.json <==
{
  "n02-e0.json": {
    "original_file": "n02_e0_opt.json",
    "original_sha256": "a75874fa2d3588a5f84776b4b47975e3ce3aa5594c443f145613790aeea2cece",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n02-e1.json": {
    "original_file": "n02_e1_opt.json",
    "original_sha256": "2ac4f4acb5e9b596bbb24460dc4ba524644ad5005aec55859a30683c04dea548",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n03-e0.json": {
    "original_file": "n03_e0_opt.json",
    "original_sha256": "1b266a8080672019cba72202b0dba85f8fc2386c57a192803178913a6adeba85",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n03-e1.json": {
    "original_file": "n03_e1_opt.json",
    "original_sha256": "667915c9b47c5e4b7b4aa0c65a14b11b0ed045ef892709a5b2963bb4782c4540",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n04-e0.json": {
    "original_file": "n04_e0_opt.json",
    "original_sha256": "5950a31ca5e90b4c8e1f27cafff1794972efbabc6d27c7b27e657467bc7f2312",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n04-e1.json": {
    "original_file": "n04_e1_opt.json",
    "original_sha256": "635fc42a765678a73e3aeaffb83190b0635dba517a484fdf78cd0b4b91cf2c3b",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n05-e0.json": {
    "original_file": "n05_e0_opt.json",
    "original_sha256": "564258e66664c525c414e4369b521b8c845494ee13fe355bfb8ac538ff470c99",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n05-e1.json": {
    "original_file": "n05_e1_opt.json",
    "original_sha256": "2cdfbe2836517f67f1b28539ed255c1afddd718730db06a97349d8853d43c28d",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n06-e0.json": {
    "original_file": "n06_e0_opt.json",
    "original_sha256": "16dec0a39e7d9a5571672f334b92acaf0b7c413fbb94e34e8129720007e62aa8",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n06-e1.json": {
    "original_file": "n06_e1_opt.json",
    "original_sha256": "b20ab7070aa57b574239889c0f6ec73796cbac93ed1a7907eef19a2201717bf6",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n07-e0.json": {
    "original_file": "n07_e0_opt.json",
    "original_sha256": "0912cf56dfe6caa56244a52d5d1e4a89a6915cc3ab54037d947e2a290376240f",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n07-e1.json": {
    "original_file": "n07_e1_opt.json",
    "original_sha256": "6febb3eb3404be342d82cdbed4883a642a18e2f02e71cc0b0bd3ff044197f985",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n08-e0.json": {
    "original_file": "n08_e0_opt.json",
    "original_sha256": "95fd1955085127d3a290054508d10bc588edbfa2823ac8c3c2c6f869ba39ec70",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n08-e1.json": {
    "original_file": "n08_e1_opt.json",
    "original_sha256": "be2126f66358abd891b222047493a4b64274d8b698af8a59a421f33927cd6fa9",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n09-e0.json": {
    "original_file": "n09_e0_opt.json",
    "original_sha256": "58fbb216a206497d247154a64e7bdafdbe02beee28819f3b53102ce4ad7a4a6f",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n09-e1.json": {
    "original_file": "n09_e1_opt.json",
    "original_sha256": "18ec9850bdc87b47a2bc494e5e691404b44f8712c6a15da52583354313ddddb3",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n10-e0.json": {
    "original_file": "n10_e0_opt.json",
    "original_sha256": "6b67df2f97daaa98584c6d4f0ffcfe682f5daa1478dd202ab753ef934b2e3e87",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n10-e1.json": {
    "original_file": "n10_e1_opt.json",
    "original_sha256": "6b1782a7299139782e237fca080f623acfae864e94eebbc90a3ddeaac063a1f8",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n11-e0.json": {
    "original_file": "n11_e0_opt.json",
    "original_sha256": "14bcba8851652e4b7123da96a487a1c6e663905f97d0c69d07df9eb944d50623",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n11-e1.json": {
    "original_file": "n11_e1_opt.json",
    "original_sha256": "c30f3603d2d27e9f5e5c03b94f0ac01c666776052cda3f1c20015ee8543ff2b8",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n12-e0.json": {
    "original_file": "n12_e0_opt.json",
    "original_sha256": "2e56334c5b916ee995640bb57ac673236f4474b109976620fd0dd75da561aa4a",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n12-e1.json": {
    "original_file": "n12_e1_opt.json",
    "original_sha256": "080d6759a84218671424f0c5f1bdcd847592f7ac78018d4538ccb0a22febaedc",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n13-e0.json": {
    "original_file": "n13_e0_opt.json",
    "original_sha256": "22dc096afc3ffb67ac462f2c22653ff8a68b5ee0b23e6ba97f66f2995be2c9ac",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n13-e1.json": {
    "original_file": "n13_e1_opt.json",
    "original_sha256": "13c708f67a94a369152cf3207f0f85f8b1aa1f4f0465f83390252676663d5f2e",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n14-e0.json": {
    "original_file": "n14_e0_opt.json",
    "original_sha256": "8e33c65a0dba735f6a13e2d677a1164e02f2ee59c046cd9dd68b7af5e3e2a489",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n14-e1.json": {
    "original_file": "n14_e1_opt.json",
    "original_sha256": "084c7b7c60afd70212bccce9cb980fbe7f5ef63adf42dc93ace91595d9d0f847",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n15-e0.json": {
    "original_file": "n15_e0_opt.json",
    "original_sha256": "4573e06b19508373782f500683ec653f9cf7399f48afcf21825f2ec731a1f78e",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n15-e1.json": {
    "original_file": "n15_e1_opt.json",
    "original_sha256": "5516785d11be96e53ab657fd57ccee02e2e69e610a19d5fb8a2629e5970856c1",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n16-e0.json": {
    "original_file": "n16_e0_opt.json",
    "original_sha256": "240ca939a06825e7b3cf3666b9a9fd4c0d20368b0aef2abe92daf83102de06b2",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  },
  "n16-e1.json": {
    "original_file": "n16_e1_symmetry.json",
    "original_sha256": "08116de56960a0394f7edc73b76d57e637a5900066f56320a0c016826ff0c32d",
    "transformation": "Unchanged coordinates, n and colour; solver metadata removed; eps renamed epsilon."
  }
}


==> anc/finite/witnesses/n02-e0.json <==
{
  "n": 2,
  "epsilon": 0,
  "points": [
    [
      0,
      0
    ],
    [
      1,
      1
    ]
  ]
}


==> anc/finite/witnesses/n02-e1.json <==
{
  "n": 2,
  "epsilon": 1,
  "points": [
    [
      0,
      1
    ],
    [
      1,
      0
    ]
  ]
}


==> anc/finite/witnesses/n03-e0.json <==
{
  "n": 3,
  "epsilon": 0,
  "points": [
    [
      0,
      0
    ],
    [
      0,
      2
    ],
    [
      2,
      0
    ],
    [
      2,
      2
    ]
  ]
}


==> anc/finite/witnesses/n03-e1.json <==
{
  "n": 3,
  "epsilon": 1,
  "points": [
    [
      0,
      1
    ],
    [
      1,
      0
    ],
    [
      1,
      2
    ],
    [
      2,
      1
    ]
  ]
}


==> anc/finite/witnesses/n04-e0.json <==
{
  "n": 4,
  "epsilon": 0,
  "points": [
    [
      0,
      0
    ],
    [
      0,
      2
    ],
    [
      1,
      3
    ],
    [
      2,
      0
    ],
    [
      3,
      1
    ],
    [
      3,
      3
    ]
  ]
}


==> anc/finite/witnesses/n04-e1.json <==
{
  "n": 4,
  "epsilon": 1,
  "points": [
    [
      0,
      1
    ],
    [
      0,
      3
    ],
    [
      1,
      0
    ],
    [
      2,
      3
    ],
    [
      3,
      0
    ],
    [
      3,
      2
    ]
  ]
}


==> anc/finite/witnesses/n05-e0.json <==
{
  "n": 5,
  "epsilon": 0,
  "points": [
    [
      0,
      2
    ],
    [
      2,
      0
    ],
    [
      2,
      4
    ],
    [
      3,
      1
    ],
    [
      3,
      3
    ],
    [
      4,
      0
    ],
    [
      4,
      4
    ]
  ]
}


==> anc/finite/witnesses/n05-e1.json <==
{
  "n": 5,
  "epsilon": 1,
  "points": [
    [
      0,
      1
    ],
    [
      0,
      3
    ],
    [
      1,
      0
    ],
    [
      1,
      4
    ],
    [
      3,
      0
    ],
    [
      3,
      4
    ],
    [
      4,
      1
    ],
    [
      4,
      3
    ]
  ]
}


==> anc/finite/witnesses/n06-e0.json <==
{
  "n": 6,
  "epsilon": 0,
  "points": [
    [
      0,
      2
    ],
    [
      0,
      4
    ],
    [
      1,
      1
    ],
    [
      1,
      5
    ],
    [
      4,
      0
    ],
    [
      4,
      2
    ],
    [
      5,
      3
    ],
    [
      5,
      5
    ]
  ]
}


==> anc/finite/witnesses/n06-e1.json <==
{
  "n": 6,
  "epsilon": 1,
  "points": [
    [
      0,
      1
    ],
    [
      0,
      5
    ],
    [
      2,
      1
    ],
    [
      3,
      0
    ],
    [
      4,
      3
    ],
    [
      4,
      5
    ],
    [
      5,
      0
    ],
    [
      5,
      2
    ]
  ]
}


==> anc/finite/witnesses/n07-e0.json <==
{
  "n": 7,
  "epsilon": 0,
  "points": [
    [
      0,
      4
    ],
    [
      1,
      1
    ],
    [
      1,
      3
    ],
    [
      2,
      0
    ],
    [
      2,
      6
    ],
    [
      4,
      6
    ],
    [
      5,
      1
    ],
    [
      5,
      5
    ],
    [
      6,
      0
    ],
    [
      6,
      2
    ]
  ]
}


==> anc/finite/witnesses/n07-e1.json <==
{
  "n": 7,
  "epsilon": 1,
  "points": [
    [
      0,
      1
    ],
    [
      0,
      5
    ],
    [
      1,
      2
    ],
    [
      1,
      4
    ],
    [
      3,
      0
    ],
    [
      3,
      6
    ],
    [
      5,
      2
    ],
    [
      5,
      4
    ],
    [
      6,
      1
    ],
    [
      6,
      5
    ]
  ]
}


==> anc/finite/witnesses/n08-e0.json <==
{
  "n": 8,
  "epsilon": 0,
  "points": [
    [
      0,
      4
    ],
    [
      0,
      6
    ],
    [
      1,
      1
    ],
    [
      2,
      0
    ],
    [
      2,
      2
    ],
    [
      3,
      7
    ],
    [
      4,
      6
    ],
    [
      5,
      7
    ],
    [
      6,
      0
    ],
    [
      6,
      2
    ],
    [
      7,
      1
    ],
    [
      7,
      5
    ]
  ]
}


==> anc/finite/witnesses/n08-e1.json <==
{
  "n": 8,
  "epsilon": 1,
  "points": [
    [
      0,
      3
    ],
    [
      0,
      5
    ],
    [
      1,
      0
    ],
    [
      1,
      2
    ],
    [
      2,
      7
    ],
    [
      4,
      5
    ],
    [
      4,
      7
    ],
    [
      5,
      0
    ],
    [
      5,
      2
    ],
    [
      6,
      1
    ],
    [
      7,
      4
    ],
    [
      7,
      6
    ]
  ]
}


==> anc/finite/witnesses/n09-e0.json <==
{
  "n": 9,
  "epsilon": 0,
  "points": [
    [
      0,
      2
    ],
    [
      0,
      4
    ],
    [
      1,
      3
    ],
    [
      1,
      7
    ],
    [
      2,
      0
    ],
    [
      2,
      8
    ],
    [
      4,
      8
    ],
    [
      5,
      1
    ],
    [
      5,
      5
    ],
    [
      6,
      0
    ],
    [
      7,
      1
    ],
    [
      7,
      7
    ],
    [
      8,
      4
    ],
    [
      8,
      6
    ]
  ]
}


==> anc/finite/witnesses/n09-e1.json <==
{
  "n": 9,
  "epsilon": 1,
  "points": [
    [
      0,
      1
    ],
    [
      0,
      5
    ],
    [
      1,
      2
    ],
    [
      1,
      8
    ],
    [
      2,
      5
    ],
    [
      2,
      7
    ],
    [
      3,
      0
    ],
    [
      5,
      0
    ],
    [
      5,
      8
    ],
    [
      7,
      4
    ],
    [
      7,
      6
    ],
    [
      8,
      3
    ],
    [
      8,
      7
    ]
  ]
}


==> anc/finite/witnesses/n10-e0.json <==
{
  "n": 10,
  "epsilon": 0,
  "points": [
    [
      0,
      4
    ],
    [
      0,
      8
    ],
    [
      1,
      1
    ],
    [
      1,
      5
    ],
    [
      2,
      0
    ],
    [
      2,
      8
    ],
    [
      3,
      3
    ],
    [
      3,
      9
    ],
    [
      4,
      0
    ],
    [
      5,
      7
    ],
    [
      7,
      1
    ],
    [
      7,
      9
    ],
    [
      8,
      2
    ],
    [
      9,
      5
    ],
    [
      9,
      7
    ]
  ]
}


==> anc/finite/witnesses/n10-e1.json <==
{
  "n": 10,
  "epsilon": 1,
  "points": [
    [
      0,
      1
    ],
    [
      0,
      3
    ],
    [
      1,
      6
    ],
    [
      1,
      8
    ],
    [
      2,
      1
    ],
    [
      2,
      3
    ],
    [
      4,
      7
    ],
    [
      4,
      9
    ],
    [
      5,
      0
    ],
    [
      7,
      0
    ],
    [
      7,
      2
    ],
    [
      8,
      5
    ],
    [
      8,
      7
    ],
    [
      9,
      2
    ],
    [
      9,
      6
    ]
  ]
}


==> anc/finite/witnesses/n11-e0.json <==
{
  "n": 11,
  "epsilon": 0,
  "points": [
    [
      0,
      6
    ],
    [
      0,
      8
    ],
    [
      1,
      1
    ],
    [
      1,
      7
    ],
    [
      2,
      2
    ],
    [
      2,
      10
    ],
    [
      4,
      0
    ],
    [
      5,
      9
    ],
    [
      6,
      0
    ],
    [
      7,
      3
    ],
    [
      7,
      9
    ],
    [
      8,
      10
    ],
    [
      9,
      1
    ],
    [
      9,
      7
    ],
    [
      10,
      2
    ],
    [
      10,
      8
    ]
  ]
}


==> anc/finite/witnesses/n11-e1.json <==
{
  "n": 11,
  "epsilon": 1,
  "points": [
    [
      0,
      1
    ],
    [
      0,
      5
    ],
    [
      1,
      8
    ],
    [
      1,
      10
    ],
    [
      2,
      1
    ],
    [
      2,
      5
    ],
    [
      3,
      8
    ],
    [
      3,
      10
    ],
    [
      5,
      0
    ],
    [
      6,
      9
    ],
    [
      7,
      0
    ],
    [
      7,
      2
    ],
    [
      8,
      7
    ],
    [
      8,
      9
    ],
    [
      10,
      3
    ],
    [
      10,
      7
    ]
  ]
}


==> anc/finite/witnesses/n12-e0.json <==
{
  "n": 12,
  "epsilon": 0,
  "points": [
    [
      0,
      4
    ],
    [
      0,
      8
    ],
    [
      1,
      1
    ],
    [
      1,
      9
    ],
    [
      2,
      6
    ],
    [
      3,
      1
    ],
    [
      4,
      2
    ],
    [
      4,
      10
    ],
    [
      5,
      11
    ],
    [
      6,
      0
    ],
    [
      8,
      8
    ],
    [
      8,
      10
    ],
    [
      9,
      3
    ],
    [
      9,
      11
    ],
    [
      10,
      0
    ],
    [
      10,
      2
    ],
    [
      11,
      3
    ],
    [
      11,
      7
    ]
  ]
}


==> anc/finite/witnesses/n12-e1.json <==
{
  "n": 12,
  "epsilon": 1,
  "points": [
    [
      0,
      7
    ],
    [
      0,
      9
    ],
    [
      1,
      2
    ],
    [
      1,
      4
    ],
    [
      2,
      11
    ],
    [
      3,
      0
    ],
    [
      3,
      8
    ],
    [
      4,
      1
    ],
    [
      6,
      1
    ],
    [
      6,
      11
    ],
    [
      7,
      8
    ],
    [
      7,
      10
    ],
    [
      8,
      3
    ],
    [
      9,
      0
    ],
    [
      10,
      3
    ],
    [
      10,
      9
    ],
    [
      11,
      4
    ],
    [
      11,
      10
    ]
  ]
}


==> anc/finite/witnesses/n13-e0.json <==
{
  "n": 13,
  "epsilon": 0,
  "points": [
    [
      0,
      8
    ],
    [
      0,
      10
    ],
    [
      1,
      1
    ],
    [
      1,
      7
    ],
    [
      2,
      0
    ],
    [
      2,
      8
    ],
    [
      3,
      3
    ],
    [
      3,
      11
    ],
    [
      4,
      0
    ],
    [
      5,
      1
    ],
    [
      7,
      11
    ],
    [
      8,
      10
    ],
    [
      8,
      12
    ],
    [
      9,
      3
    ],
    [
      10,
      2
    ],
    [
      10,
      12
    ],
    [
      11,
      5
    ],
    [
      11,
      9
    ],
    [
      12,
      2
    ],
    [
      12,
      4
    ]
  ]
}


==> anc/finite/witnesses/n13-e1.json <==
{
  "n": 13,
  "epsilon": 1,
  "points": [
    [
      0,
      5
    ],
    [
      0,
      7
    ],
    [
      1,
      2
    ],
    [
      1,
      10
    ],
    [
      2,
      1
    ],
    [
      2,
      11
    ],
    [
      3,
      6
    ],
    [
      5,
      0
    ],
    [
      5,
      12
    ],
    [
      6,
      3
    ],
    [
      6,
      9
    ],
    [
      7,
      0
    ],
    [
      7,
      12
    ],
    [
      9,
      6
    ],
    [
      10,
      1
    ],
    [
      10,
      11
    ],
    [
      11,
      2
    ],
    [
      11,
      10
    ],
    [
      12,
      5
    ],
    [
      12,
      7
    ]
  ]
}


==> anc/finite/witnesses/n14-e0.json <==
{
  "n": 14,
  "epsilon": 0,
  "points": [
    [
      0,
      2
    ],
    [
      0,
      4
    ],
    [
      1,
      3
    ],
    [
      1,
      9
    ],
    [
      2,
      6
    ],
    [
      2,
      12
    ],
    [
      3,
      13
    ],
    [
      5,
      1
    ],
    [
      6,
      0
    ],
    [
      6,
      12
    ],
    [
      7,
      13
    ],
    [
      8,
      0
    ],
    [
      9,
      3
    ],
    [
      10,
      8
    ],
    [
      10,
      10
    ],
    [
      11,
      1
    ],
    [
      11,
      11
    ],
    [
      12,
      2
    ],
    [
      12,
      4
    ],
    [
      13,
      9
    ],
    [
      13,
      11
    ]
  ]
}


==> anc/finite/witnesses/n14-e1.json <==
{
  "n": 14,
  "epsilon": 1,
  "points": [
    [
      0,
      5
    ],
    [
      0,
      7
    ],
    [
      1,
      2
    ],
    [
      1,
      6
    ],
    [
      2,
      3
    ],
    [
      3,
      10
    ],
    [
      3,
      12
    ],
    [
      4,
      13
    ],
    [
      7,
      2
    ],
    [
      8,
      3
    ],
    [
      8,
      5
    ],
    [
      9,
      0
    ],
    [
      9,
      12
    ],
    [
      10,
      9
    ],
    [
      10,
      13
    ],
    [
      11,
      0
    ],
    [
      11,
      4
    ],
    [
      12,
      9
    ],
    [
      12,
      11
    ],
    [
      13,
      4
    ],
    [
      13,
      6
    ]
  ]
}


==> anc/finite/witnesses/n15-e0.json <==
{
  "n": 15,
  "epsilon": 0,
  "points": [
    [
      0,
      8
    ],
    [
      0,
      10
    ],
    [
      1,
      3
    ],
    [
      1,
      7
    ],
    [
      3,
      3
    ],
    [
      3,
      13
    ],
    [
      4,
      0
    ],
    [
      4,
      10
    ],
    [
      5,
      1
    ],
    [
      6,
      14
    ],
    [
      8,
      2
    ],
    [
      9,
      9
    ],
    [
      9,
      13
    ],
    [
      10,
      12
    ],
    [
      10,
      14
    ],
    [
      11,
      1
    ],
    [
      11,
      5
    ],
    [
      12,
      0
    ],
    [
      12,
      2
    ],
    [
      13,
      5
    ],
    [
      13,
      11
    ],
    [
      14,
      6
    ],
    [
      14,
      12
    ]
  ]
}


==> anc/finite/witnesses/n15-e1.json <==
{
  "n": 15,
  "epsilon": 1,
  "points": [
    [
      0,
      3
    ],
    [
      0,
      7
    ],
    [
      1,
      2
    ],
    [
      1,
      4
    ],
    [
      2,
      11
    ],
    [
      2,
      13
    ],
    [
      3,
      2
    ],
    [
      3,
      8
    ],
    [
      4,
      13
    ],
    [
      6,
      3
    ],
    [
      7,
      0
    ],
    [
      7,
      14
    ],
    [
      8,
      1
    ],
    [
      9,
      14
    ],
    [
      10,
      5
    ],
    [
      11,
      0
    ],
    [
      11,
      12
    ],
    [
      12,
      1
    ],
    [
      12,
      7
    ],
    [
      13,
      4
    ],
    [
      13,
      12
    ],
    [
      14,
      5
    ],
    [
      14,
      11
    ]
  ]
}


==> anc/finite/witnesses/n16-e0.json <==
{
  "n": 16,
  "epsilon": 0,
  "points": [
    [
      0,
      4
    ],
    [
      0,
      12
    ],
    [
      1,
      7
    ],
    [
      1,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      14
    ],
    [
      3,
      1
    ],
    [
      3,
      3
    ],
    [
      4,
      10
    ],
    [
      5,
      1
    ],
    [
      5,
      5
    ],
    [
      6,
      14
    ],
    [
      7,
      15
    ],
    [
      8,
      0
    ],
    [
      9,
      11
    ],
    [
      10,
      0
    ],
    [
      11,
      13
    ],
    [
      11,
      15
    ],
    [
      13,
      5
    ],
    [
      13,
      9
    ],
    [
      14,
      2
    ],
    [
      14,
      4
    ],
    [
      15,
      9
    ],
    [
      15,
      13
    ]
  ]
}


==> anc/finite/witnesses/n16-e1.json <==
{
  "n": 16,
  "epsilon": 1,
  "points": [
    [
      0,
      9
    ],
    [
      0,
      13
    ],
    [
      1,
      2
    ],
    [
      1,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      9
    ],
    [
      4,
      13
    ],
    [
      4,
      15
    ],
    [
      5,
      0
    ],
    [
      6,
      11
    ],
    [
      7,
      0
    ],
    [
      8,
      15
    ],
    [
      9,
      14
    ],
    [
      10,
      1
    ],
    [
      10,
      5
    ],
    [
      11,
      10
    ],
    [
      12,
      1
    ],
    [
      12,
      3
    ],
    [
      13,
      12
    ],
    [
      13,
      14
    ],
    [
      14,
      7
    ],
    [
      14,
      11
    ],
    [
      15,
      4
    ],
    [
      15,
      12
    ]
  ]
}


==> anc/notes/continuum-proof.md <==
# A separately implemented exact proof of the continuum bound

This note describes an independent verification and reconstruction of the continuum certificate in Thomas Prellberg, *No-three-in-line sets on the checkerboard grid*, [arXiv:2605.09215, Section 4.2](https://arxiv.org/abs/2605.09215). It uses the same candidate profiles and bound; the separate code and triangulation do not constitute a new discovery of those profiles or a new attribution of the result.

Let `p` denote the unique root in `(2115883/10^7,2115884/10^7)` of

\[
401p^3-331p^2+19p+7=0.
\]

Existence follows from opposite endpoint signs, and uniqueness follows from the strictly negative derivative throughout this interval. The polynomial is irreducible modulo 5, hence irreducible over the rationals. Computations are performed in its rational quotient field, with the real embedding specified by this interval. Exact interval bisection determines signs at that embedding; decimal approximations never decide a proof check.

Define

\[
\begin{aligned}
c&=\frac{187p^3-211p^2+61p-5}{2(71p^2-66p+11)},&
d&=1+p-c,\\
e&=\frac{2c+3p-1}{4},&
f&=\frac{-2c+5p+1}{4},&
g&=\frac{1-3p+2c}{2}.
\end{aligned}
\]

All denominators are nonzero. The verified orders are `0<p<c<d<1` and `0<e<f<g<1`.

The following construction specifies the profiles without the expanded offset constants. For undetermined `K,r`, set

\[
B_Q(t)=\frac K2(t^2-g^2)+r(t-g),
\qquad A_1(t)=-K(t^2-p^2)-2r(t-p).
\]

Let `B_L` be the affine interpolant to `B_Q` at `e` and `f`, with slope `-ell`. Set

\[
A_L(t)=A_1(c)+\ell(t-c),
\qquad
A_2(t)=A_L(d)-K(t^2-d^2)+2K(t-d).
\]

Use the pieces

\[
A(t)=\begin{cases}
0&0\le t\le p,\\
A_1(t)&p\le t\le c,\\
A_L(t)&c\le t\le d,\\
A_2(t)&d\le t\le1,
\end{cases}
\qquad
B(t)=\begin{cases}
B_Q(t)&0\le t\le e,\\
B_L(t)&e\le t\le f,\\
B_Q(t)&f\le t\le g,\\
0&g\le t\le1.
\end{cases}
\]

All seams agree by construction. Choose `K,r` to satisfy

\[
A(c)+A(1)+2B(c)=1,
\qquad 2A((1+p)/2)+B(p)=1.
\]

These are two linear equations with a nonzero determinant. They give approximately

\[
K=1.2556299214315985,
\qquad r=-0.9989094327255889.
\]

The independently reconstructed values agree exactly with the candidate in that paper. Exact inequalities establish `K>0`, nonnegative endpoints of the concave pieces of `A`, positive endpoints of its affine piece, and `Kg+r<0`. Consequently `A>=0`. The quadratic `B_Q` decreases to zero at `g`, and its chord has positive endpoint values, so `B>=0`. Both profiles are continuous and of bounded variation.

To prove the obstacle inequality on

\[
\Delta=\{(x,y):0\le y\le x,\ x+y\le1\},
\]

write `u=x+y`, `v=x-y`. This is a bijection from `Delta` to `T={0<=v<=u<=1}`, with inverse `x=(u+v)/2`, `y=(u-v)/2`. The required expression becomes

\[
F(u,v)=A((u+v)/2)+A(1-(u-v)/2)+B(u)+B(v).
\]

Break `T` along all profile-breakpoint lines. Independent exact half-plane operations produce 24 polygonal cells. Triangulating each cell from its vertex-average centroid gives 88 triangles. Exact containment, disjoint interiors, and total area `1/2` establish coverage of `T`. Every affine profile argument stays within its assigned interval on each triangle. Therefore `F-1` is a single quadratic on each triangle, including the boundary values.

For a quadratic `q(t)=a t^2+b t+c`, use the symmetric polarization

\[
Q(t,s)=ats+\frac b2(t+s)+c.
\]

After composition with the affine arguments of `F`, this yields the six degree-two Bernstein coefficients on each triangle. If `lambda_i` are barycentric coordinates, then

\[
F-1=\sum_i b_{ii}\lambda_i^2+2\sum_{i<j}b_{ij}\lambda_i\lambda_j.
\]

Of the resulting 528 coefficients, 161 are exactly zero and 367 are strictly positive in the selected field embedding. Hence `F>=1` on every triangle and therefore throughout `T`, including its boundary. This proves the original obstacle inequality on `Delta`.

Finally, exact antiderivatives of the six nonzero pieces give

\[
4\int_0^1(A(t)+B(t))\,dt=2-2p=\alpha,
\]

where

\[
401\alpha^3-1744\alpha^2+2240\alpha-768=0,
\qquad
1.576823396873<\alpha<1.576823396874.
\]

The last interval follows directly from the isolated value of `p`. The cubic has one further root in `(0,1)` and one in `(2,3)`, so `alpha` is its middle root.

The certificate proves feasibility with objective `alpha`. It does not assert that this objective is the continuum optimum. Its profile construction and all arithmetic use rational numbers in the cubic field; floating-point geometry, the supplied triangulation, and the supplied Bernstein table are not inputs to this reconstruction.


==> anc/notes/finite-proof.md <==
# Exact finite upper proofs

For any nonnegative line weights covering every grid point by at least one, a no-three-in-line set has cardinality at most twice the total line weight. Point-bound rows, when used, have capacity one. A matching feasible fractional point assignment establishes LP optimality by equality of primal and dual objectives; no numerical solver conclusion is needed.

The 30 four-direction matching certificates close 22 integer cases after taking floors. The two additional order-14 all-directions covers have cost `373/17`, closing both order-14 cases at 21. The remaining upper bounds are certified by exhaustive branching:

| n | Colour | Excluded target | Upper bound | Nodes | Rational leaves |
|---:|---:|---:|---:|---:|---:|
| 6 | 0 | 9 | 8 | 3 | 2 |
| 11 | 0 | 17 | 16 | 235 | 118 |
| 11 | 1 | 17 | 16 | 173 | 87 |
| 16 | 0 | 25 | 24 | 4,015 | 2,008 |

For even `n`, `(x,y)->(n-1-x,y)` is an invertible affine map exchanging the checkerboard colours. It preserves collinearity, so the two even-order upper bounds transfer to the other colour.

At a node let `O` denote the fixed selected points and `Z` the fixed forbidden points. Each row `r` has capacity `c_r` (2 for a line, 1 for a point) and residual capacity `b_r=c_r-|O intersect r|`. A zero residual capacity forbids every other point on that row. A negative capacity is an immediate contradiction.

A rational-dual leaf supplies nonnegative weights `w_r` such that every remaining free point receives weight at least one. Every completion then satisfies

\[
 |S|\le |O|+\sum_r w_r b_r.
\]

The right side must be strictly below the excluded target. The checker reconstructs residual capacities and verifies every cover and strict inequality using exact integer arithmetic after taking a common denominator. At an internal node it checks both assignments of a currently free point. These alternatives exhaust every possible completion. The root starts with no points fixed.

The checker reconstructs the entire colour class and every maximal line from primitive integer normals, independently of the discovery program's point-pair enumeration. It validates every row and its capacity. It also rejects unfinished trees, missing children, reused nodes, cycles, unreachable nodes and noncanonical rational weights. Thus a successful check is an upper proof independent of the solver that found the tree.

The four actual proofs contain 4,426 nodes, 2,215 rational leaves, 111,996 weights and 219,247 residual point-cover checks. All their leaves are rational-dual leaves. The smallest strict margin in the order-16 proof is exactly `1/78887`; it is not rounded. Some leaf denominators are large, but Python's arbitrary-precision integers handle them directly.

The order-6 proof is especially short. It branches on `(5,5)`. Its two residual covers give upper bounds `44/5` and `80/9`, both less than 9.

Combining these upper certificates with the 30 independently checked witnesses gives every integer optimum for both colours at orders 2 through 16. The proof does not extrapolate to any larger grid.


==> anc/notes/order14-cover.md <==
# A rational order-14 cover

For both colours the fresh all-lines optimum is

\[
 \frac{373}{17}=21+\frac{16}{17}<22.
\]

Together with the independently checked 21-point witnesses, this proves the
integer optimum is **21 for both colours at order 14**. The old four-direction
cover had cost 22 and therefore did not close that gap.

The new dual proof itself is small: only 39 nonzero line weights, all integer
multiples of `1/68`. No point-bound weights are needed. For colour 0 on
`0<=x,y<=13`, the following table lists all nonzero weights; an unlisted line
has weight zero. In each row the two lists correspond entry by entry.

| Line equation | Parameter values t | Weight numerators, denominator 68 |
|---|---|---|
| `x=t` | `0,1,2,3,10,11,12,13` | `24,15,7,2,2,7,15,24` |
| `y=t` | `0,1,2,3,10,11,12,13` | `24,15,7,2,2,7,15,24` |
| `x-y=t` | `-8,-6,-4,-2,0,2,4,6,8` | `12,20,29,37,40,37,29,20,12` |
| `x+y=t` | `4,6,8,10,12,14,16,18,20,22` | `14,24,32,41,46,46,41,32,24,14` |
| `x-3y=t` | `-30,4` | `1,1` |
| `3x-y=t` | `-4,30` | `1,1` |

The sum of the integer numerators is 746. Every point in colour 0 receives
total numerator at least 68, so every no-three-in-line set has size at most
`2*746/68=373/17`, hence at most 21. The colour-1 dual is exactly the image
of this table under `(x,y)->(13-x,y)`; this exact match was also checked.

This is a finite linear-cover proof using four extra slope-3/one-third lines.
Its validity does not require the matching primal, although that primal
establishes optimality of this all-lines LP bound. The result need not be
claimed as a new mathematical record; it is new, stronger evidence within
this certificate collection.



==> anc/notes/sharpness.md <==
# Sharpness witnesses

These witnesses establish lower bounds matching two theorems in the manuscript.
They do not supply a new computational upper-bound argument.

The near-saturation theorem gives `M_4(n,epsilon) <= 2n-4` for `n >= 6`.
The existing no-three-in-line witnesses in `finite/witnesses/` attain `2n-4`
for orders 6, 7 and 8 in both colours, and for order 9 in colour 0. Thus the
bound is sharp in each of these seven cases. These particular witnesses also
attain the same bound for `D_mono`.

The fixed-deficit theorem gives `M_4(n,epsilon) <= 2n-d` when `d >= 4` and
`n >= 3d-4`. The three files in `finite/sharpness/` attain this bound at the
threshold `n = 3d-4`:

| n | Colour | d | Size |
|---:|---:|---:|---:|
| 11 | 0 | 5 | 17 |
| 14 | 0 | 6 | 22 |
| 14 | 1 | 6 | 22 |

Consequently `M_4(11,0) = 17` and `M_4(14,0) = M_4(14,1) = 22`.
These three witnesses satisfy only the four-direction restriction: at most
two points on each row, column and diagonal of slope 1 or -1. They contain,
respectively, 7, 16 and 16 collinear triples in other directions. They are
therefore kept separate from the no-three-in-line witnesses in
`finite/witnesses/` and do not establish these values for `D_mono`.

The order-11 and colour-0 order-14 coordinate lists were supplied in an
independent computational review of the manuscript. The colour-1 order-14
list is the reflection `(x,y) -> (13-x,y)` of the colour-0 order-14 list.
This map exchanges the colours and preserves the four-direction restriction.

Run `python3 -B finite/check_sharpness.py` from the ancillary directory to check
all ten witnesses. The standard-library checker validates the JSON schema,
integer coordinates, uniqueness, bounds, parity and claimed cardinalities;
counts all four families of lines for the new witnesses; verifies the
order-14 reflection; and checks every triple in each reused no-three-in-line
witness. It requires the full stated collection and its target sizes.
The checker establishes admissibility and cardinality. The matching upper
bounds, and hence the equalities, follow from the manuscript's theorems.


==> anc/verify.py <==
#!/usr/bin/env python3
"""Verify finite optima, sharpness witnesses and the continuum bound.

Uses only this package and the Python standard library. All decisive checks
use integers or rational algebraic arithmetic. Run without -O/-OO.
"""
from pathlib import Path
from fractions import Fraction
import csv,json,subprocess,sys,tempfile,time

if not __debug__:
    raise RuntimeError('Run without -O/-OO: continuum proof checks use assertions.')
ROOT=Path(__file__).resolve().parent
sys.path.insert(0,str(ROOT/'finite'))
import check_witness,check_lp,check_integer_proof,check_sharpness


def require(condition,message):
    if not condition:raise ValueError(message)


def run(script,*args):
    result=subprocess.run([sys.executable,'-B',str(ROOT/'continuum'/script),*map(str,args)],
                          capture_output=True,text=True)
    if result.returncode:
        raise RuntimeError(script+' failed:\n'+result.stdout+result.stderr)
    return json.loads(result.stdout)


def coefficient_rows(path):
    # The decimal column is display-only; compare exact coefficient payloads.
    with path.open(newline='') as f:
        rows=list(csv.DictReader(f,delimiter='\t'))
    require(len(rows)==528,'Incorrect Bernstein row count')
    keyed={}
    for row in rows:
        key=(int(row['triangle']),row['coefficient'])
        require(key not in keyed,'Duplicate Bernstein coefficient')
        keyed[key]=(int(row['cell']),int(row['sign']),
                    tuple(Fraction(row[k]) for k in ('c0','c1','c2')),row['pieces'])
    return keyed


def main():
    start=time.monotonic()
    expected={(n,e) for n in range(2,17) for e in (0,1)}
    witnesses={}
    for path in sorted((ROOT/'finite/witnesses').glob('*.json')):
        item=check_witness.check(path);pair=item['n'],item['epsilon']
        require(pair not in witnesses,'Duplicate witness pair');witnesses[pair]=item
    require(set(witnesses)==expected,'Incomplete witness collection')
    lps={}
    for path in sorted((ROOT/'finite/lp').glob('*.json')):
        item=check_lp.check(check_lp.load(path));key=item['mode'],item['n'],item['epsilon']
        require(key not in lps,'Duplicate LP pair');lps[key]=item
    require(set(lps)=={('four',n,e) for n,e in expected}|{('all',14,0),('all',14,1)},'Incorrect LP collection')
    upper={(n,e):lps['four',n,e]['integer_upper_bound'] for n,e in expected}
    for e in (0,1):upper[14,e]=min(upper[14,e],lps['all',14,e]['integer_upper_bound'])
    proofs={}
    for path in sorted((ROOT/'finite/integer-proofs').glob('*.json')):
        item=check_integer_proof.check(check_integer_proof.load(path));pair=item['n'],item['epsilon']
        require(pair not in proofs,'Duplicate integer proof');proofs[pair]=item
        upper[pair]=min(upper[pair],item['integer_upper_bound'])
    require(set(proofs)=={(6,0),(11,0),(11,1),(16,0)},'Incorrect integer proof collection')
    # For even n, (x,y)->(n-1-x,y) is an invertible affine map between colours.
    # It preserves collinearity, hence transfers upper bounds in both directions.
    for n in (6,16):
        a={(x,y) for x in range(n) for y in range(n) if (x+y)%2==0}
        b={(x,y) for x in range(n) for y in range(n) if (x+y)%2==1}
        require({(n-1-x,y) for x,y in a}==b,'Reflection does not exchange colours')
        upper[n,1]=min(upper[n,1],upper[n,0])
    for pair in expected:require(witnesses[pair]['size']==upper[pair],'Unclosed finite case '+str(pair))
    print('Finite: all 30 optima verified; 30 witnesses, 32 matching LP certificates, 4 exact branching proofs.',flush=True)
    check_sharpness.check_collection(ROOT/'finite')
    print('Sharpness: 7 near-saturation and 3 fixed-deficit witnesses verified; matching upper bounds are proved in the manuscript.',flush=True)
    with tempfile.TemporaryDirectory(prefix='checkerboard-verify-') as temporary:
        tmp=Path(temporary);triangles=ROOT/'continuum/rebuilt/triangles.json'
        profile=run('verify_profiles.py','--output',tmp/'profile.json')
        geometry=run('check_rebuilt_geometry.py','--triangles',triangles,'--output',tmp/'geometry.json')
        algebra=run('verify_rebuilt_algebra.py',triangles,'--output-dir',tmp/'algebra')
        require(coefficient_rows(ROOT/'continuum/rebuilt/bernstein_coefficients.tsv')==
                coefficient_rows(tmp/'algebra/bernstein_coefficients.tsv'),'Stored Bernstein table differs from exact recomputation')
    print('Continuum: nonnegative continuous BV profiles, exact objective alpha, complete closed-domain coverage.',flush=True)
    print('Continuum: 88 triangles, 3828 disjointness checks; 528 coefficients (161 zero, 367 positive).',flush=True)
    for n in range(2,17):print(f'n={n:2}: D(n,0)={upper[n,0]:2}, D(n,1)={upper[n,1]:2}')
    print(f'PASS: complete independent certificate collection ({time.monotonic()-start:.2f} seconds).')


if __name__=='__main__':main()

